Foundation Models for Autonomous Space Robotics: Architectures, Physical Adaptation, and Validation

Space robots must interpret tasks and act despite unfamiliar dynamics, difficult sensing conditions, and limited opportunities for human intervention. Foundation models offer reusable perceptual and behavioral knowledge, but their value depends on how that knowledge reaches physical execution. This critical review follows space-specific requirements through perception, prediction, planning, and action to deployment and validation, emphasizing orbital manipulation and proximity operations. Terrestrial comparisons establish benefits of particular pretraining stages and model interfaces; their transfer to space dynamics and constrained onboard operation remains insufficiently tested. Event cameras offer timely motion observations across strong illumination contrasts, while spiking neural networks provide possible routes to sparse local computation. We examine how sensor degradation, state estimation and computing choices affect feedback and recovery. Higher action throughput need not yield fresher feedback; lower processor power can also coexist with higher energy per inference. We organize validation as an iterative sim-to-ground-to-space pathway, connecting physical tests with telemetry-based diagnosis and closed-loop revalidation. A satellite-capture example links observations to approach, contact and recovery, while a corresponding protocol separates generalization from adaptation with limited target-domain interaction. These comparisons identify what models already contribute and the physical evidence needed to support autonomous space operation.

==> anc/README.txt <==
Ancillary evidence for the English critical review

source_inventory.json: the cited subset, bibliography keys, reviewed versions, initial inspection scope, current manuscript locations, and targeted methodological checks.
evidence_matrix.json: configuration-specific cells underlying the evidence-coverage figure and the additional Astrobee RL comparison.
retrieval_audit.json: inventory and citation counts, actual retrieval entry points, executed-query examples, selection rationale and limitations.

The sim-to-ground-to-space workflow is a proposed synthesis, not a completed flight-validation chain reported by a single source. The inventory is not a systematic-search hit export. Not reported does not mean a failed test. A processor, platform, or paper can contain multiple configurations whose evidence must remain separate. No original paper PDFs, local unpublished manuscript, or personal paths are distributed.


==> anc/evidence_matrix.json <==
{
  "checked_on": "2026-10-15",
  "definitions": {
    "unit": "One explicitly identified model/system configuration, not all results in a paper or all earlier versions of a platform.",
    "codes": {
      "reported": "Explicitly reported for the indicated configuration",
      "partial": "Narrower or incomplete coverage, explained in cell text",
      "notreported": "Not established in the inspected source; not evidence of failure",
      "notapplicable": "Outside the evaluated configuration's scope"
    },
    "display": "Use cell text, not ticks, totals, colors implying readiness, or summed scores.",
    "reuse_test": "State exactly whether the evidence concerns held-out tasks, several supported tasks, shared interfaces, or variation within one control task. These are not equivalent.",
    "space_dynamics": "Distinguish orbital dynamics, zero-gravity free flight, low-gravity terrain, and visual-only space scenes.",
    "real_robot": "Physical execution and interaction; contact manipulation must be stated separately from locomotion/free flight.",
    "compute": "Identify execution location and named hardware where established. Training GPUs do not establish onboard inference.",
    "mission_environment": "State ground, ISS cabin, or planetary surface and whether the learned model itself ran there.",
    "thermal_radiation": "Only tests on the configuration shown in that row count; heritage or another processor's test is not transferred."
  },
  "figure_rows": [
    "F02",
    "F03",
    "E05",
    "F09",
    "F12",
    "A05",
    "V18",
    "N21"
  ],
  "additional_comparison_row": "V17",
  "rows": [
    {
      "id": "F02",
      "label": "Space-LLaVA",
      "model_role": "LLaVA-1.5-13B adapted for visual-language inference",
      "version": "arXiv 2408.05924v2 (2025-01-18)",
      "url": "https://arxiv.org/html/2408.05924v2",
      "locator": "Sections V-A–C; VI; VII explicitly changes model/configuration",
      "reading_this_revision": "Relevant full-text sections",
      "reuse_test": {
        "code": "reported",
        "text": "Offline held-out task",
        "detail": "Terrain comparison withheld from adaptation."
      },
      "space_dynamics": {
        "code": "notapplicable",
        "text": "Offline imagery"
      },
      "real_robot": {
        "code": "notapplicable",
        "text": "Offline inference"
      },
      "compute": {
        "code": "partial",
        "text": "Ground training GPUs",
        "detail": "8×A100 training reported; onboard inference not established."
      },
      "mission_environment": {
        "code": "notreported",
        "text": "No model flight test"
      },
      "thermal_radiation": {
        "code": "notreported",
        "text": "Not reported"
      },
      "configuration_warning": "The same paper's Section VII reports a separate GPT-4o lunar-simulator planning/monitoring demonstration. Do not attribute it to Space-LLaVA or describe the whole paper as exclusively offline. The Space-LLaVA row excludes that separate configuration."
    },
    {
      "id": "F03",
      "label": "SpaceMind",
      "model_role": "Qwen3-VL-235B-A22B agent with tools and skill files",
      "version": "arXiv 2604.14399v1",
      "url": "https://arxiv.org/html/2604.14399v1",
      "locator": "Sections 3.4, 4.1, 4.3–4.5; Tables 6–7; Section 5 limitations",
      "reading_this_revision": "Relevant full-text sections",
      "reuse_test": {
        "code": "reported",
        "text": "Task-bound skill reuse",
        "detail": "Three supported operations share the agent/backend interface. Evolved instructions are bound to task scope; the source does not establish cross-task skill transfer or held-out task-family generalization."
      },
      "space_dynamics": {
        "code": "notreported",
        "text": "UE5; orbital dynamics omitted"
      },
      "real_robot": {
        "code": "reported",
        "text": "Ground mobile robot",
        "detail": "18 planar runs; no contact-manipulation validation."
      },
      "compute": {
        "code": "partial",
        "text": "Ground experiment; processor unspecified"
      },
      "mission_environment": {
        "code": "notreported",
        "text": "Ground laboratory"
      },
      "thermal_radiation": {
        "code": "notreported",
        "text": "Not reported"
      }
    },
    {
      "id": "E05",
      "label": "OrbitTAMP",
      "model_role": "Pretrained LLM produces partial mission specification; planners/optimizer realize trajectories",
      "version": "arXiv 2610.01093v1",
      "url": "https://arxiv.org/html/2610.01093v1",
      "locator": "Sections III-B4, IV-E, V-C and V-D1; VI",
      "reading_this_revision": "Relevant full-text sections",
      "reuse_test": {
        "code": "reported",
        "text": "Held-out commands/compositions",
        "detail": "Within supported mission families and behavior ontology; instance and language-register splits."
      },
      "space_dynamics": {
        "code": "reported",
        "text": "Numerical orbital trajectories"
      },
      "real_robot": {
        "code": "notreported",
        "text": "Numerical only"
      },
      "compute": {
        "code": "partial",
        "text": "Model inference; flight hardware not reported",
        "detail": "Quantized compact backends and frontier model compared; no target flight-computer validation established."
      },
      "mission_environment": {
        "code": "notreported",
        "text": "Numerical rendezvous"
      },
      "thermal_radiation": {
        "code": "notreported",
        "text": "Not reported"
      },
      "configuration_warning": "Nominal open-loop trajectory feasibility under adopted constraints; semantic errors can survive structural validation."
    },
    {
      "id": "F09",
      "label": "SELENE",
      "model_role": "LunarBrain VLM dispatches contract-bound VLA/RL skills",
      "version": "Publisher article, 2026-08-11",
      "url": "https://www.mdpi.com/3042-7576/1/3/15",
      "locator": "Sections 4–6, especially 4.1, 6.1, 6.3, 6.4",
      "reading_this_revision": "Extensive primary publisher indexed full-text passages; direct page unavailable",
      "reuse_test": {
        "code": "partial",
        "text": "Shared VLA/RL contract",
        "detail": "Single-platform interface reuse; physical manipulation trials in-domain."
      },
      "space_dynamics": {
        "code": "reported",
        "text": "Lunar-gravity traversal simulation"
      },
      "real_robot": {
        "code": "reported",
        "text": "Ground manipulation",
        "detail": "Physical LunarBot VLA pathway; separate from simulated traversal."
      },
      "compute": {
        "code": "reported",
        "text": "Ground-connected inference stack"
      },
      "mission_environment": {
        "code": "notreported",
        "text": "Ground + simulated Moon"
      },
      "thermal_radiation": {
        "code": "notreported",
        "text": "Future qualification"
      },
      "configuration_warning": "Offline skill instantiation/registration, not demonstrated runtime gap-triggered autonomous skill creation and redispatch. Section 6.4 explicitly locates inference on ground-experiment compute."
    },
    {
      "id": "F12",
      "label": "Claude-assisted Perseverance",
      "model_role": "Ground-side VLM helps generate driving waypoints",
      "version": "NASA official mission report",
      "url": "https://www.nasa.gov/missions/mars-2020-perseverance/perseverance-rover/nasas-perseverance-rover-completes-first-ai-planned-drive-on-mars/",
      "locator": "Main report; Progress for Mars, beyond",
      "reading_this_revision": "Primary agency report",
      "reuse_test": {
        "code": "notreported",
        "text": "One driving workflow"
      },
      "space_dynamics": {
        "code": "partial",
        "text": "Digital-twin route checks",
        "detail": "No orbital dynamics; technical fidelity not specified by this mission report."
      },
      "real_robot": {
        "code": "reported",
        "text": "Mars rover driving",
        "detail": "Terrain interaction, not contact manipulation."
      },
      "compute": {
        "code": "partial",
        "text": "Claude on Earth; rover executes"
      },
      "mission_environment": {
        "code": "reported",
        "text": "Mars surface execution",
        "detail": "Not onboard Claude inference."
      },
      "thermal_radiation": {
        "code": "notreported",
        "text": "No model-stack test reported"
      }
    },
    {
      "id": "A05",
      "label": "Learned warm start",
      "model_role": "Task-specific neural initialization for constrained SCP; not a foundation model",
      "version": "arXiv 2505.05588v3",
      "url": "https://arxiv.org/html/2505.05588v3",
      "locator": "Sections IV, V-A/B, VI",
      "reading_this_revision": "Relevant full-text sections",
      "reuse_test": {
        "code": "partial",
        "text": "Trajectory/obstacle variations",
        "detail": "Reuse within a trajectory-optimization problem."
      },
      "space_dynamics": {
        "code": "reported",
        "text": "Free-flyer dynamics"
      },
      "real_robot": {
        "code": "reported",
        "text": "Ground + ISS free flight"
      },
      "compute": {
        "code": "reported",
        "text": "Astrobee onboard ARM MLP"
      },
      "mission_environment": {
        "code": "reported",
        "text": "ISS cabin"
      },
      "thermal_radiation": {
        "code": "notreported",
        "text": "No same-stack test reported"
      }
    },
    {
      "id": "V17",
      "label": "Astrobee RL flight",
      "model_role": "Task-specific PPO pose controller; not a foundation model",
      "version": "arXiv 2512.03736v1",
      "url": "https://arxiv.org/html/2512.03736v1",
      "locator": "Sections III-A/B, IV-A/B/C",
      "reading_this_revision": "Methods and ground/flight results",
      "reuse_test": {
        "code": "partial",
        "text": "Pose/mass variations",
        "detail": "Several maneuvers within one control task."
      },
      "space_dynamics": {
        "code": "reported",
        "text": "Zero-g 6-DoF simulation"
      },
      "real_robot": {
        "code": "reported",
        "text": "Ground + ISS free flight"
      },
      "compute": {
        "code": "reported",
        "text": "Astrobee onboard controller",
        "detail": "Small policy designed for Wandboard Dual; sub-1 MB budget."
      },
      "mission_environment": {
        "code": "reported",
        "text": "ISS cabin"
      },
      "thermal_radiation": {
        "code": "notreported",
        "text": "No same-stack test reported"
      }
    },
    {
      "id": "V18",
      "label": "Astrobee Loihi 2",
      "model_role": "Converted ANN-to-Sigma-Delta policy; not a foundation model",
      "version": "arXiv 2512.03911v1",
      "url": "https://arxiv.org/html/2512.03911v1",
      "locator": "Sections II-A, II-B and II-C",
      "reading_this_revision": "Methods and evaluation sections",
      "reuse_test": {
        "code": "partial",
        "text": "Undock + randomized poses"
      },
      "space_dynamics": {
        "code": "reported",
        "text": "Zero-g robot simulation"
      },
      "real_robot": {
        "code": "notreported",
        "text": "Simulated Astrobee"
      },
      "compute": {
        "code": "reported",
        "text": "Physical Loihi 2 N3C1"
      },
      "mission_environment": {
        "code": "notreported",
        "text": "Ground compute + simulation"
      },
      "thermal_radiation": {
        "code": "notreported",
        "text": "Not reported"
      },
      "configuration_warning": "The earlier ANN flight controller is a different configuration. Loihi hardware execution does not inherit the ANN's ISS evidence."
    },
    {
      "id": "N21",
      "label": "Space manipulation SNN",
      "model_role": "Task-specific multimodal PPO/SNN policy; not a foundation model",
      "version": "arXiv 2508.07287v1; do not mix journal-version authors",
      "url": "https://arxiv.org/html/2508.07287v1",
      "locator": "Sections 2.1–2.4 and 3",
      "reading_this_revision": "Relevant full text",
      "reuse_test": {
        "code": "partial",
        "text": "Reach/grasp/lift stages",
        "detail": "One manipulation curriculum with randomized object positions; no held-out task-family test established."
      },
      "space_dynamics": {
        "code": "partial",
        "text": "Wall-mounted cabin arm",
        "detail": "Wall-mounted arm; specific gravity/base-coupling coverage not documented sufficiently for stronger classification."
      },
      "real_robot": {
        "code": "notreported",
        "text": "Simulated contact"
      },
      "compute": {
        "code": "notreported",
        "text": "No SNN chip test reported",
        "detail": "Energy is MAC/AC-based estimation, not hardware power measurement."
      },
      "mission_environment": {
        "code": "notreported",
        "text": "Simulated cabin task"
      },
      "thermal_radiation": {
        "code": "notreported",
        "text": "Not reported"
      }
    }
  ]
}


==> anc/figure1_illustration_provenance.json <==
{
  "created": "2026-10-16",
  "purpose": "Five conceptual vignettes in Figure 1; AI-generated illustrations, not photographs or experimental evidence. Text and causal arrows are separately typeset vector elements.",
  "assets": [
    {
      "id": "free_floating",
      "prompt": "Use case: scientific-educational. Asset type: small illustrative vignette for left column of a scientific review figure. Primary request: A compact free-floating servicing spacecraft with one articulated robotic arm reaching toward a small satellite, no ground, both objects suspended. Clear recognizable arm and spacecraft silhouettes. Style: polished restrained semi-realistic 3D scientific illustration, clean solid forms, subtle material shading, navy and silver with muted accent color, consistent academic editorial style. Square composition, all subjects large and centrally grouped, silhouette legible when printed only 12 mm wide, minimal detail, modest margins. Transparent background. No text, no letters, no numbers, no labels, no border, no watermark, no starfield, no decorative scenery. Conceptual illustration, not an experimental photograph.",
      "method": "Built-in image_gen; conceptual illustration, not a photograph"
    },
    {
      "id": "glare",
      "prompt": "Use case: scientific-educational. Asset type: small illustrative vignette for left column of a scientific review figure. Primary request: A space optical camera with a prominent lens facing a small brilliant sun; a restrained bright glint across the lens conveys glare and difficult illumination. Style: polished restrained semi-realistic 3D scientific illustration, clean solid forms, subtle material shading, navy and silver with muted accent color, consistent academic editorial style. Square composition, all subjects large and centrally grouped, silhouette legible when printed only 12 mm wide, minimal detail, modest margins. Transparent background. No text, no letters, no numbers, no labels, no border, no watermark, no starfield, no decorative scenery. Conceptual illustration, not an experimental photograph.",
      "method": "Built-in image_gen; conceptual illustration, not a photograph"
    },
    {
      "id": "thermal",
      "prompt": "Use case: scientific-educational. Asset type: small illustrative vignette for left column of a scientific review figure. Primary request: An onboard computer module thermally connected to a flat spacecraft radiator panel; subtle orange radiative heat waves leave the panel into vacuum. No fans, no flames. Style: polished restrained semi-realistic 3D scientific illustration, clean solid forms, subtle material shading, navy and silver with muted accent color, consistent academic editorial style. Square composition, all subjects large and centrally grouped, silhouette legible when printed only 12 mm wide, minimal detail, modest margins. Transparent background. No text, no letters, no numbers, no labels, no border, no watermark, no starfield, no decorative scenery. Conceptual illustration, not an experimental photograph.",
      "method": "Built-in image_gen; conceptual illustration, not a photograph"
    },
    {
      "id": "radiation",
      "prompt": "Use case: scientific-educational. Asset type: small illustrative vignette for left column of a scientific review figure. Primary request: An exposed spacecraft microchip with a few violet energetic particle tracks striking it; one tiny red fault glint at the impact. No explosion or radioactive trefoil. Style: polished restrained semi-realistic 3D scientific illustration, clean solid forms, subtle material shading, navy and silver with muted accent color, consistent academic editorial style. Square composition, all subjects large and centrally grouped, silhouette legible when printed only 12 mm wide, minimal detail, modest margins. Transparent background. No text, no letters, no numbers, no labels, no border, no watermark, no starfield, no decorative scenery. Conceptual illustration, not an experimental photograph.",
      "method": "Built-in image_gen; conceptual illustration, not a photograph"
    },
    {
      "id": "communication",
      "prompt": "Use case: scientific-educational. Asset type: small illustrative vignette for left column of a scientific review figure. Primary request: A small spacecraft and a ground parabolic dish with a visibly interrupted dotted communication path between them. Both silhouettes clear. Style: polished restrained semi-realistic 3D scientific illustration, clean solid forms, subtle material shading, navy and silver with muted accent color, consistent academic editorial style. Square composition, all subjects large and centrally grouped, silhouette legible when printed only 12 mm wide, minimal detail, modest margins. Transparent background. No text, no letters, no numbers, no labels, no border, no watermark, no starfield, no decorative scenery. Conceptual illustration, not an experimental photograph.",
      "method": "Built-in image_gen; conceptual illustration, not a photograph"
    }
  ]
}


==> anc/retrieval_audit.json <==
{
  "review_type": "Topic-guided critical narrative review; purposive mechanism/interface selection, not exhaustive systematic retrieval.",
  "inventory_records": 154,
  "checked_records": 148,
  "unresolved_candidates": 6,
  "cited_records": 120,
  "cited_by_role": {
    "background": 17,
    "space_direct": 53,
    "ground_transfer": 50
  },
  "cited_by_type": {
    "survey": 13,
    "research": 86,
    "dataset": 10,
    "reference": 4,
    "platform": 7
  },
  "excluded_from_substantive_evidence": "Six unresolved candidates and one local unpublished seed review. No unpublished PDF is included.",
  "selection": "Retain a distinct operational interface, physical mechanism, or validation configuration. Terrestrial sources explain a transferable mechanism; supporting specialist methods are not counted as foundation models.",
  "deduplication": "Title, DOI and version relationship.",
  "entry_points": [
    "Public web search with topic and exact-title/identifier queries",
    "Primary arXiv records/HTML",
    "Publisher and official conference pages",
    "Author project/code/data pages and institutional records",
    "NASA/ESA/DLR technical or mission pages",
    "Four locally available surveys as seed sources with backward reference chasing"
  ],
  "round_logic": [
    {
      "round": 1,
      "records": 69,
      "logged_entries": 102,
      "logic": "Seed surveys and parallel searches on space robot models, event/neuromorphic methods, and simulation/physical validation; supplementary exact-title checks."
    },
    {
      "round": 2,
      "records_added": 52,
      "logged_entries": 96,
      "logic": "Targeted gap filling after the initial inventory: direct space model applications; touch/force/proprioception and world/action models; generalist benchmarks; autonomy/safety interfaces; radiation, gravity-offload and physical validation. Exact-title follow-up and deduplication against round 1."
    },
    {
      "round": 3,
      "date": "2026-10-15",
      "records_added": 8,
      "logged_source_checks": 18,
      "logic": "Targeted content-gap retrieval and checks: spiking VLA, decoding, neuromorphic evaluation, runtime assurance, and reduced-gravity physics."
    },
    {
      "round": 4,
      "date": "2026-10-15",
      "records_added": 6,
      "logged_source_checks": 18,
      "logic": "Targeted logic/citation gap retrieval and checks: geometry, human supervision, contact feedback, flight servoing, simulation credibility, and statistical evaluation."
    },
    {
      "round": 5,
      "date": "2026-10-15",
      "records_added": 13,
      "logged_source_checks": 45,
      "logic": "Targeted model-route and sensing coverage retrieval; source checks distinguish numerical-action interfaces, typed choices, learned policies, latent prediction, and sensing or computing demonstrations."
    },
    {
      "round": 6,
      "date": "2026-10-15",
      "records_added": 2,
      "logged_source_checks": 4,
      "logic": "Compare conventional VLA resource requirements with spiking approaches; distinguish edge devices, server inference, configured power modes, and measured energy."
    },
    {
      "round": 7,
      "date": "2026-10-15",
      "records_added": 4,
      "logic": "Targeted original-source follow-up for measurement degradation, event-sensor radiation response and flight discrepancy/recovery diagnosis."
    }
  ],
  "logged_entries": 198,
  "log_count_caution": "Entries are logged queries/lookups, not unique database hits or a PRISMA screening denominator; some entries combine searches.",
  "executed_query_examples": [
    {
      "query": "space robotics vision language action model SpaceMind Space-LLaVA",
      "round": 1,
      "date": "2026-10-14",
      "source_urls": "https://arxiv.org/abs/2408.05924"
    },
    {
      "query": "space robotics foundation model lunar manipulation vision language action model",
      "round": 1,
      "date": "2026-10-14",
      "source_urls": "https://arxiv.org/abs/2604.14399"
    },
    {
      "query": "event based vision space robotics spacecraft pose estimation neuromorphic spiking neural network",
      "round": 1,
      "date": "2026-10-14",
      "source_urls": [
        "https://arxiv.org/abs/2311.05310",
        "https://arxiv.org/abs/2501.02916",
        "https://arxiv.org/abs/2604.04117"
      ]
    },
    {
      "query": "neuromorphic computing space robotics survey event cameras radiation",
      "round": 1,
      "date": "2026-10-14",
      "source_urls": [
        "https://arxiv.org/abs/2311.15006"
      ]
    },
    {
      "query": "Robotic manipulation and capture in space a survey 2021 air bearing gravity compensation",
      "round": 1,
      "date": "2026-10-14",
      "source_urls": "https://www.frontiersin.org/journals/robotics-and-ai/articles/10.3389/frobt.2021.686723/full"
    },
    {
      "query": "Autonomy for Space Robots Nesnas Fesq Volpe 2021",
      "round": 1,
      "date": "2026-10-14",
      "source_urls": "https://link.springer.com/article/10.1007/s43154-021-00057-2"
    },
    {
      "query": "\"ESIM: an Open Event Camera Simulator\"",
      "round": 1,
      "date": "2026-10-14",
      "source_urls": "https://proceedings.mlr.press/v87/rebecq18a.html"
    },
    {
      "query": "\"v2e\" \"From Video Frames to Realistic DVS Events\"",
      "round": 1,
      "date": "2026-10-14",
      "source_urls": "https://arxiv.org/abs/2006.07722v2"
    },
    {
      "query": "\"CALVIN\" \"Benchmark\" arxiv long horizon language",
      "round": 2,
      "date": "2026-10-14",
      "source_urls": "https://arxiv.org/abs/2112.03227v4"
    },
    {
      "query": "\"LIBERO\" \"Benchmarking Knowledge Transfer\" arxiv",
      "round": 2,
      "date": "2026-10-14",
      "source_urls": "https://arxiv.org/abs/2306.03310v2"
    },
    {
      "query": "FuSe multimodal foundation model robotic manipulation force tactile arxiv",
      "round": 2,
      "date": "2026-10-14",
      "source_urls": "https://fuse-model.github.io/"
    },
    {
      "query": "AnyTouch unified tactile representation foundation model arxiv",
      "round": 2,
      "date": "2026-10-14",
      "source_urls": "https://arxiv.org/abs/2502.12191"
    },
    {
      "query": "\"foundation models\" robotics survey 2025 embodied review",
      "round": 2,
      "date": "2026-10-14",
      "source_urls": [
        "https://arxiv.org/abs/2312.07843",
        "https://arxiv.org/abs/2402.02385",
        "https://robotics-fm-survey.github.io/"
      ]
    },
    {
      "query": "space robotics autonomous operations survey learning control review 2024 2025",
      "round": 2,
      "date": "2026-10-14",
      "source_urls": []
    },
    {
      "query": "\"lunar\" \"vision language\" \"robot\" -site:reddit.com -site:researchgate.net -SpaceMind -LLaVA",
      "round": 2,
      "date": "2026-10-14",
      "source_urls": ""
    },
    {
      "query": "\"space robotics\" \"large language\" -site:reddit.com -site:researchgate.net -SpaceMind -survey",
      "round": 2,
      "date": "2026-10-14",
      "source_urls": "https://portal.fis.tum.de/en/publications/nealai-a-rag-based-chat-assistant-supporting-command-of-a-robotic/"
    }
  ],
  "not_claimed": [
    "Web of Science or Scopus exhaustive search",
    "Complete query hit export or reproducible recall",
    "Full-text review of every verified record"
  ],
  "cutoff": "Publication eligibility: works available by 2026-10-14. Passes 1–2 were completed by that date; targeted passes 3–6 on 2026-10-15 added eight, six, thirteen, and two eligible records. Separate rereading checks update the interpretation of existing records. Seventh targeted pass added four eligible primary sources on sensor physics and specialist flight control.",
  "supplementary_retrieval": {
    "date": "2026-10-15",
    "purpose": "Targeted content-gap search and source checks; eligible works available by the original cutoff.",
    "new_inventory_records": [
      "U01",
      "U02",
      "U03",
      "U04",
      "U05",
      "U06",
      "U07",
      "U08"
    ],
    "logged_source_checks": [
      {
        "query": "A07: exact-title metadata and targeted source check — Robots That Ask For Help: Uncertainty Alignment for Large Language Model Planners",
        "url": "https://arxiv.org/html/2307.01928v2",
        "outcome": "Targeted primary-source check; Section 2, Planning as multiple-choice Q&A and Goal: uncertainty alignment; Sections 3.1-3.3",
        "checked_on": "2026-10-15"
      },
      {
        "query": "A09: exact-title metadata and targeted source check — Inner Monologue: Embodied Reasoning through Planning with Language Models",
        "url": "https://arxiv.org/html/2207.05608v1",
        "outcome": "Relevant original full-text sections.; Section 3.3 success detection; Section 4.2 and Table 2 feedback ablations; Section 5 detector errors and limiting assumptions.",
        "checked_on": "2026-10-15"
      },
      {
        "query": "E03: exact-title metadata and targeted source check — Annotation Free Spacecraft Detection and Segmentation using Vision Language Models",
        "url": "https://arxiv.org/html/2602.04699v1",
        "outcome": "Targeted full-text methods and experiment sections; Sections III-C Label distillation, III-D Inference, IV-A Datasets, IV-C Oracle, IV-F Distillation",
        "checked_on": "2026-10-15"
      },
      {
        "query": "F07: exact-title metadata and targeted source check — Reward-Free Continual Adaptation for Resilient Space Robots",
        "url": "https://arxiv.org/html/2608.23452v1",
        "outcome": "Targeted primary-source check; Sections 2.1-2.2; Section 3.1; Section 3.3 and Figure 3; Section 4",
        "checked_on": "2026-10-15"
      },
      {
        "query": "P09: exact-title metadata and targeted source check — A Case for Application-Aware Space Radiation Tolerance in Orbital Computing",
        "url": "https://arxiv.org/abs/2407.11853",
        "outcome": "Primary-source abstract; Original abstract, specifically layer sensitivity, MCU spatial correlation, and experimental setup",
        "checked_on": "2026-10-15"
      },
      {
        "query": "U01: exact-title metadata and targeted source check — SpikeVLA: Vision-Language-Action Models with Spiking Neural Networks",
        "url": "https://arxiv.org/html/2606.27807v1",
        "outcome": "Targeted full-text limitations and energy-method sections; Limitation and Future Work; Appendix A.2.3 Theoretical Energy Consumption Evaluation",
        "checked_on": "2026-10-15"
      },
      {
        "query": "U01: exact-title metadata and targeted source check — SpikeVLA: Vision-Language-Action Models with Spiking Neural Networks",
        "url": "https://arxiv.org/html/2606.27807v1",
        "outcome": "Targeted primary-source check; Sections 3.1-3.4; Section 4.1; Tables 1-3; Appendix A.2.3",
        "checked_on": "2026-10-15"
      },
      {
        "query": "U02: exact-title metadata and targeted source check — Spike-driven Vision–Language–Action Model",
        "url": "https://arxiv.org/html/2609.39514v1",
        "outcome": "Targeted full-text energy-method section and abstract; Abstract; Appendix D Theoretical Energy Estimation",
        "checked_on": "2026-10-15"
      },
      {
        "query": "U02: exact-title metadata and targeted source check — Spike-driven Vision-Language-Action Model",
        "url": "https://arxiv.org/html/2609.39514v1",
        "outcome": "Targeted primary-source check; Sections 4.1-4.4; Section 5.3, Tables 4-5; Appendices A-B",
        "checked_on": "2026-10-15"
      },
      {
        "query": "U03: exact-title metadata and targeted source check — SpikingVLA: Asynchronous Spiking Vision-Language-Action Models",
        "url": "https://arxiv.org/html/2610.09710v1",
        "outcome": "Targeted full-text runtime and energy-method sections; Sections 5 and 6.2; Appendix A Deployment Metrics; Appendix A.3; Table 4",
        "checked_on": "2026-10-15"
      },
      {
        "query": "U03: exact-title metadata and targeted source check — SpikingVLA: Asynchronous Spiking Vision-Language-Action Models",
        "url": "https://arxiv.org/html/2610.09710v1",
        "outcome": "Targeted primary-source check; Sections 5.1-5.3, especially equations 12-13; Sections 6.1-6.4",
        "checked_on": "2026-10-15"
      },
      {
        "query": "U04: exact-title metadata and targeted source check — Real-Time Execution of Action Chunking Flow Policies",
        "url": "https://arxiv.org/html/2506.07339v2",
        "outcome": "Targeted primary-source check; Sections 2-3; Algorithm 1; Section 4.1 and Figure 5; Section 4.2",
        "checked_on": "2026-10-15"
      },
      {
        "query": "U05: exact-title metadata and targeted source check — Fine-Tuning Vision-Language-Action Models: Optimizing Speed and Success",
        "url": "https://arxiv.org/html/2502.19645v2",
        "outcome": "Targeted full-text sections and tables; Section V-C; Table II; Section VI-D; Table III",
        "checked_on": "2026-10-15"
      },
      {
        "query": "U06: exact-title metadata and targeted source check — The neurobench framework for benchmarking neuromorphic computing algorithms and systems",
        "url": "https://www.nature.com/articles/s41467-025-56739-4",
        "outcome": "Targeted full-text framework and measurement sections; Algorithm Track Benchmark Framework; System Track Benchmark Framework, particularly System track metrics",
        "checked_on": "2026-10-15"
      },
      {
        "query": "U07: exact-title metadata and targeted source check — Run Time Assurance for Spacecraft Attitude Control Under Nondeterministic Assumptions",
        "url": "https://coogan.ece.gatech.edu/papers/abate2022runtime.html",
        "outcome": "Author metadata page and relevant original full-text sections.; Author publication page; manuscript Section I and Figure 1; Sections II–IV for dynamics, disturbance/input bounds, safe backup set and reachability; Section V for ASTROS ground experiment.",
        "checked_on": "2026-10-15"
      },
      {
        "query": "U08: exact-title metadata and targeted source check — The effects of reduced-gravity on planetary rover mobility",
        "url": "https://spectrum.library.concordia.ca/id/eprint/993106/",
        "outcome": "Primary institutional record and complete abstract exposed by the search index; direct repository fetch returned 502. No full-text reading is claimed.; Concordia Spectrum author-deposited record: bibliographic metadata and Abstract, especially matched wheel-load comparison and traction/sinkage observations.",
        "checked_on": "2026-10-15"
      },
      {
        "query": "V13: exact-title metadata and targeted source check — Adaptive Neural Network-based Unscented Kalman Filter for Robust Pose Tracking of Noncooperative Spacecraft",
        "url": "https://arxiv.org/html/2206.03796v3",
        "outcome": "Targeted primary-source check; Abstract; Section 2; Sections 3.2-3.5 and 4; Sections 5-6",
        "checked_on": "2026-10-15"
      },
      {
        "query": "V16: exact-title metadata and targeted source check — Learning to Grasp on the Moon from 3D Octree Observations with Deep Reinforcement Learning",
        "url": "https://arxiv.org/html/2208.00818v1",
        "outcome": "Targeted full-text experiments and discussion; Sections V-A, V-C, V-D; Table II; Section VI Discussion",
        "checked_on": "2026-10-15"
      }
    ]
  },
  "logged_entries_scope": "The original logged_entries counts describe rounds 1 and 2 only; supplemental source checks are listed separately.",
  "logic_revision_retrieval": {
    "date": "2026-10-15",
    "purpose": "Fourth targeted pass: close geometric, human-supervision, contact-feedback and evaluation-method gaps identified by the logic/citation audit. All additions predate the original cutoff.",
    "new_inventory_records": [
      "U09",
      "U10",
      "U11",
      "U12",
      "U13",
      "U14"
    ],
    "logged_source_checks": [
      {
        "query": "E01: targeted source recheck — NealAI: A RAG-based Chat Assistant Supporting Command of a Robotic Team from the ISS",
        "url": [
          "https://elib.dlr.de/218946/1/Knestel2025_copyright.pdf"
        ],
        "outcome": "Relevant primary full-text setup and evaluation sections read during this audit; this is more detailed than the inventory's original abstract-only examination.; Section III and Figure 1, PDF pp.1–3, for chat, OperatorUI and teleoperation device separation; Sections VI–VII, pp.7–8, for ISS evaluation and limitations.",
        "checked_on": "2026-10-15"
      },
      {
        "query": "E05: targeted source recheck — OrbitTAMP: Grounding Language Models for Task and Motion Planning in Spacecraft Rendezvous",
        "url": [
          "https://arxiv.org/html/2610.01093v1"
        ],
        "outcome": "Relevant original full-text sections rechecked during the second audit.; Section IV case-study setup before IV-A; Section III common mission representation.",
        "checked_on": "2026-10-15"
      },
      {
        "query": "E13: targeted source recheck — Research Status and Application Prospects of Multimodal Large Models for Space Robotics",
        "url": [
          "https://ycyk.spacejournal.cn/cn/article/id/2deb251f-df40-4331-a1b3-d0f33886dbb8"
        ],
        "outcome": "Original journal abstract exposed by the search index. The older www.spacejournal.cn URL failed; the alternate journal-platform record supplied the verified abstract.; Original journal-platform abstract, second sentence; English title and volume/issue metadata on the same page.",
        "checked_on": "2026-10-15"
      },
      {
        "query": "F14: targeted source recheck — OpenVLA: An Open-Source Vision-Language-Action Model",
        "url": [
          "https://arxiv.org/html/2406.09246v3"
        ],
        "outcome": "Original methodological passages rechecked during editing.; Sections 3.1–3.3, especially the Prismatic-7B initialization and subsequent action-prediction training.",
        "checked_on": "2026-10-15"
      },
      {
        "query": "F15: targeted source recheck — Octo: An Open-Source Generalist Robot Policy",
        "url": [
          "https://arxiv.org/html/2405.12213v2"
        ],
        "outcome": "Original abstract, introduction and relevant architecture/training passages rechecked during editing.; Introduction; Sections III-A to III-D, especially task/observation tokenizers and robot-policy pretraining; Figure 1.",
        "checked_on": "2026-10-15"
      },
      {
        "query": "F16: targeted source recheck — pi_0: A Vision-Language-Action Flow Model for General Robot Control",
        "url": [
          "https://arxiv.org/html/2410.24164v4"
        ],
        "outcome": "Original architecture and initialization passages rechecked during editing.; Figure 3; Sections III–IV; Appendix A-B, especially PaliGemma initialization and action-expert weights.",
        "checked_on": "2026-10-15"
      },
      {
        "query": "G04: targeted source recheck — FTP-1: A Generalist Foundation Tactile Policy Across Tactile Sensors for Contact-Rich Manipulation",
        "url": [
          "https://arxiv.org/html/2606.13102v3"
        ],
        "outcome": "Primary version-3 architecture and unseen-sensor transfer passages rechecked.; Sections 2.1–2.3; Section 4 introductory transfer description and Section 4.1; Appendix B.4",
        "checked_on": "2026-10-15"
      },
      {
        "query": "U07: targeted source recheck — Run Time Assurance for Spacecraft Attitude Control Under Nondeterministic Assumptions",
        "url": [
          "https://coogan.ece.gatech.edu/papers/pdf/abate2022runtime.pdf"
        ],
        "outcome": "Author-posted original full-text assumptions and reachable-set description rechecked; journal year retained from the existing verified bibliography.; Section I, Figure 1; Sections III–IV, disturbance set and backup reachable-set construction",
        "checked_on": "2026-10-15"
      },
      {
        "query": "U09: targeted source recheck — FoundationPose: Unified 6D Pose Estimation and Tracking of Novel Objects",
        "url": [
          "https://arxiv.org/html/2312.08344v2"
        ],
        "outcome": "Primary full-text method and experimental-setup passages inspected in this revision.; Abstract; Sections 3.2–3.4; Section 4.1; Figure 2; Appendix 5.2, Creating Reference Images",
        "checked_on": "2026-10-15"
      },
      {
        "query": "U10: targeted source recheck — Continued Advances in Supervised Autonomy User Interface Design for METERON SUPVIS Justin",
        "url": [
          "https://elib.dlr.de/130821/",
          "https://elib.dlr.de/130821/1/preprint-aeroconf-2019-schmaus-Continued_Advances_in_Supervised_Autonomy_User_Interface_Design_for_METERON_SUPVIS_Justin%20-%20Kopie.pdf"
        ],
        "outcome": "Primary institutional metadata and relevant original full-text sections. The author PDF was queried again during editing to avoid attributing unverified cancellation/confirmation mechanisms.; PDF pp.4–7, Section 3 (collaboration, action parameterization, user interface and communication); p.8, Section 4 findings; institutional record for publication metadata.",
        "checked_on": "2026-10-15"
      },
      {
        "query": "U10: targeted source recheck — Continued Advances in Supervised Autonomy User Interface Design for METERON SUPVIS Justin",
        "url": [
          "https://elib.dlr.de/130821/1/preprint-aeroconf-2019-schmaus-Continued_Advances_in_Supervised_Autonomy_User_Interface_Design_for_METERON_SUPVIS_Justin%20-%20Kopie.pdf"
        ],
        "outcome": "DLR primary record and relevant full-text collaboration/interface/setup passages inspected.; Section 3, especially command parameterization and the tablet interface; Section 4 space-ground setup; PDF pages 4–7",
        "checked_on": "2026-10-15"
      },
      {
        "query": "U11: targeted source recheck — Reactive Diffusion Policy: Slow-Fast Visual-Tactile Policy Learning for Contact-Rich Manipulation",
        "url": [
          "https://arxiv.org/html/2503.02881v2"
        ],
        "outcome": "Primary version-2 full-text method passages rechecked; experimental scope checked in the preceding audit and retained without new numerical claims.; Sections IV-A and IV-B1–2; Figure 6; Section V",
        "checked_on": "2026-10-15"
      },
      {
        "query": "U12: targeted source recheck — Visual Servoing of Space Robot for Autonomous Satellite Capture",
        "url": [
          "https://www.jstage.jst.go.jp/article/tjsass/46/153/46_153_173/_pdf"
        ],
        "outcome": "Publisher metadata and relevant original PDF design and experiment passages inspected, including the exact bounded configuration.; Section 3.3, Eqs. (6)–(9); Section 3.4; Section 4.2, journal page 178",
        "checked_on": "2026-10-15"
      },
      {
        "query": "U13: targeted source recheck — Standard for Models and Simulations",
        "url": [
          "https://standards.nasa.gov/sites/default/files/standards/NASA/B/1/NASA-STD-7009B-Final-3-5-2024.pdf",
          "https://standards.nasa.gov/standard/nasa/nasa-std-7009"
        ],
        "outcome": "Targeted full-text inspection of the official PDF sections listed above, plus official standard metadata; not an exhaustive audit of the standard.; Section 3.2: calibration definition; Section 4.2.3: implementation/code verification and solution verification; Sections 4.2.5–4.2.7: validation, documentation, referent uncertainty and uncertainty propagation; Appendix E.3.4: empirical referents and validation domain relative to intended use",
        "checked_on": "2026-10-15"
      },
      {
        "query": "U14: targeted source recheck — Deep Reinforcement Learning at the Edge of the Statistical Precipice",
        "url": [
          "https://arxiv.org/html/2108.13264v4",
          "https://papers.neurips.cc/paper/2021/hash/f514cec81cb148559cf475e7426eed5e-Abstract.html"
        ],
        "outcome": "Targeted full-text inspection of arXiv v4 (dated 2022-01-05), with conference identity checked on the official 2021 proceedings page; pagination independently corroborated in the official proceedings reference noted above.; Section 2: tasks, independent runs and sources of score variability; Section 3: evaluation and selection protocol; Section 4.1: interval estimates and stratified bootstrap over independent runs within tasks",
        "checked_on": "2026-10-15"
      },
      {
        "query": "V13: targeted source recheck — Adaptive Neural Network-based Unscented Kalman Filter for Robust Pose Tracking of Noncooperative Spacecraft",
        "url": [
          "https://arxiv.org/html/2206.03796v3"
        ],
        "outcome": "Existing relevant primary full-text check in anc/source_inventory.json was reviewed and reused; no new full-paper reading is claimed.; Sections 2–4 for orbital and attitude state propagation; Sections 5–6 for SHIRT experiments.",
        "checked_on": "2026-10-15"
      },
      {
        "query": "V13: targeted source recheck — Adaptive Neural Network-based Unscented Kalman Filter for Robust Pose Tracking of Noncooperative Spacecraft",
        "url": [
          "https://arxiv.org/html/2206.03796v3"
        ],
        "outcome": "Primary version-3 abstract, formulation and scope rechecked; detailed previous method verification retained.; Abstract; Sections 2–4; Sections 5–6; nomenclature for state/process covariance",
        "checked_on": "2026-10-15"
      },
      {
        "query": "V17: targeted source recheck — Crossing the Sim2Real Gap Between Simulation and Ground Testing to Space Deployment of Autonomous Free-flyer Control",
        "url": [
          "https://arxiv.org/html/2512.03736v1"
        ],
        "outcome": "Targeted primary full-text inspection of the architecture/resource paragraph and ground/flight validation sections; reused existing verified library key.; Section III-A: policy architecture and onboard resource constraint; Sections IV-B and IV-C: Granite Lab ground tests and ISS deployment",
        "checked_on": "2026-10-15"
      }
    ]
  },
  "eligibility_cutoff": "2026-10-14",
  "retrieval_dates": "Passes 1-2 by 2026-10-14; targeted passes 3-7 on 2026-10-15.",
  "strict_review_rereading": {
    "date": "2026-10-15",
    "purpose": "An earlier rereading of existing citations corrected interpretation, timing, and reading-scope metadata without adding inventory records. The subsequent fifth retrieval pass is documented separately.",
    "sources": [
      {
        "source_check_file": "strict_revision_audit_sources.json",
        "citation_keys": [
          "N12"
        ]
      },
      {
        "source_check_file": "strict_revision_intro_sources.json",
        "citation_keys": [
          "F01",
          "E13"
        ]
      },
      {
        "source_check_file": "strict_revision_model_sources.json",
        "citation_keys": [
          "G13",
          "F03",
          "E05",
          "U02",
          "F10"
        ]
      },
      {
        "source_check_file": "strict_revision_validation_sources.json",
        "citation_keys": [
          "U05",
          "V16"
        ]
      }
    ]
  },
  "routes_and_sensors_retrieval": {
    "date": "2026-10-15",
    "purpose": "Fifth targeted pass: numerical-action and typed-decision robot interfaces, latent predictive planning, SPAD and intensity-integrating spike sensing, and space event/snn applications. Additions were available by the original cutoff.",
    "new_inventory_records": [
      "T01",
      "T02",
      "T03",
      "T04",
      "T05",
      "T06",
      "T07",
      "T08",
      "T09",
      "T10",
      "T11",
      "T12",
      "T13"
    ],
    "logged_source_checks": [
      {
        "query": "\"GPT-6\" \"Astra\" robot arxiv",
        "url": [
          "https://arxiv.org/abs/2609.31770v1",
          "https://arxiv.org/abs/2609.38537v1",
          "https://arxiv.org/abs/2609.24170v1",
          "https://arxiv.org/abs/2610.01939v2"
        ],
        "outcome": "同批实际查询的联合结果：找到并打开 T07、T08、T10、T11；Jev 初始宽泛查询亦出现聚合站线索，未据此作不存在结论。 结果未被逐一归因于单条检索式。",
        "checked_on": "2026-10-15",
        "action": "web_search",
        "original_query_id": "Q01",
        "provenance": "review/arxiv/work/routes_astra_jev_arxiv_search_20261015.json",
        "search_cutoff": "2026-10-14"
      },
      {
        "query": "\"GPT-6-Astra\" robotic arm control arxiv",
        "url": [
          "https://arxiv.org/abs/2609.31770v1",
          "https://arxiv.org/abs/2609.38537v1",
          "https://arxiv.org/abs/2609.24170v1",
          "https://arxiv.org/abs/2610.01939v2"
        ],
        "outcome": "同批实际查询的联合结果：找到并打开 T07、T08、T10、T11；Jev 初始宽泛查询亦出现聚合站线索，未据此作不存在结论。 结果未被逐一归因于单条检索式。",
        "checked_on": "2026-10-15",
        "action": "web_search",
        "original_query_id": "Q02",
        "provenance": "review/arxiv/work/routes_astra_jev_arxiv_search_20261015.json",
        "search_cutoff": "2026-10-14"
      },
      {
        "query": "\"Jev\" \"robot\" arxiv",
        "url": [
          "https://arxiv.org/abs/2609.31770v1",
          "https://arxiv.org/abs/2609.38537v1",
          "https://arxiv.org/abs/2609.24170v1",
          "https://arxiv.org/abs/2610.01939v2"
        ],
        "outcome": "同批实际查询的联合结果：找到并打开 T07、T08、T10、T11；Jev 初始宽泛查询亦出现聚合站线索，未据此作不存在结论。 结果未被逐一归因于单条检索式。",
        "checked_on": "2026-10-15",
        "action": "web_search",
        "original_query_id": "Q03",
        "provenance": "review/arxiv/work/routes_astra_jev_arxiv_search_20261015.json",
        "search_cutoff": "2026-10-14"
      },
      {
        "query": "\"TypeSafe\" \"Jev\" arxiv",
        "url": [
          "https://arxiv.org/abs/2609.31770v1",
          "https://arxiv.org/abs/2609.38537v1",
          "https://arxiv.org/abs/2609.24170v1",
          "https://arxiv.org/abs/2610.01939v2"
        ],
        "outcome": "同批实际查询的联合结果：找到并打开 T07、T08、T10、T11；Jev 初始宽泛查询亦出现聚合站线索，未据此作不存在结论。 结果未被逐一归因于单条检索式。",
        "checked_on": "2026-10-15",
        "action": "web_search",
        "original_query_id": "Q04",
        "provenance": "review/arxiv/work/routes_astra_jev_arxiv_search_20261015.json",
        "search_cutoff": "2026-10-14"
      },
      {
        "query": "site:arxiv.org \"Jev\" \"TypeSafe\"",
        "url": [
          "https://arxiv.org/abs/2610.01834v2",
          "https://arxiv.org/abs/2609.34261v1",
          "https://arxiv.org/abs/2609.27331",
          "https://arxiv.org/abs/2609.30186",
          "https://github.com/rokbenko/quackd",
          "https://github.com/openroboto-ai/jev-robot-control"
        ],
        "outcome": "同批实际查询的联合结果：补充 site:arxiv.org 查询找到 T09 和 T12；另找到 JEV-Star 与 Jev-Mobile，并打开原始摘要判为非机械臂。项目名称查询返回 GitHub 及项目镜像，未找到这两个项目自身对应的 arXiv。 结果未被逐一归因于单条检索式。",
        "checked_on": "2026-10-15",
        "action": "web_search",
        "original_query_id": "Q05",
        "provenance": "review/arxiv/work/routes_astra_jev_arxiv_search_20261015.json",
        "search_cutoff": "2026-10-14"
      },
      {
        "query": "site:arxiv.org \"Jev\" robot manipulation control",
        "url": [
          "https://arxiv.org/abs/2610.01834v2",
          "https://arxiv.org/abs/2609.34261v1",
          "https://arxiv.org/abs/2609.27331",
          "https://arxiv.org/abs/2609.30186",
          "https://github.com/rokbenko/quackd",
          "https://github.com/openroboto-ai/jev-robot-control"
        ],
        "outcome": "同批实际查询的联合结果：补充 site:arxiv.org 查询找到 T09 和 T12；另找到 JEV-Star 与 Jev-Mobile，并打开原始摘要判为非机械臂。项目名称查询返回 GitHub 及项目镜像，未找到这两个项目自身对应的 arXiv。 结果未被逐一归因于单条检索式。",
        "checked_on": "2026-10-15",
        "action": "web_search",
        "original_query_id": "Q06",
        "provenance": "review/arxiv/work/routes_astra_jev_arxiv_search_20261015.json",
        "search_cutoff": "2026-10-14"
      },
      {
        "query": "\"quackd\" arxiv",
        "url": [
          "https://arxiv.org/abs/2610.01834v2",
          "https://arxiv.org/abs/2609.34261v1",
          "https://arxiv.org/abs/2609.27331",
          "https://arxiv.org/abs/2609.30186",
          "https://github.com/rokbenko/quackd",
          "https://github.com/openroboto-ai/jev-robot-control"
        ],
        "outcome": "同批实际查询的联合结果：补充 site:arxiv.org 查询找到 T09 和 T12；另找到 JEV-Star 与 Jev-Mobile，并打开原始摘要判为非机械臂。项目名称查询返回 GitHub 及项目镜像，未找到这两个项目自身对应的 arXiv。 结果未被逐一归因于单条检索式。",
        "checked_on": "2026-10-15",
        "action": "web_search",
        "original_query_id": "Q07",
        "provenance": "review/arxiv/work/routes_astra_jev_arxiv_search_20261015.json",
        "search_cutoff": "2026-10-14"
      },
      {
        "query": "\"jev-robot-control\" arxiv",
        "url": [
          "https://arxiv.org/abs/2610.01834v2",
          "https://arxiv.org/abs/2609.34261v1",
          "https://arxiv.org/abs/2609.27331",
          "https://arxiv.org/abs/2609.30186",
          "https://github.com/rokbenko/quackd",
          "https://github.com/openroboto-ai/jev-robot-control"
        ],
        "outcome": "同批实际查询的联合结果：补充 site:arxiv.org 查询找到 T09 和 T12；另找到 JEV-Star 与 Jev-Mobile，并打开原始摘要判为非机械臂。项目名称查询返回 GitHub 及项目镜像，未找到这两个项目自身对应的 arXiv。 结果未被逐一归因于单条检索式。",
        "checked_on": "2026-10-15",
        "action": "web_search",
        "original_query_id": "Q08",
        "provenance": "review/arxiv/work/routes_astra_jev_arxiv_search_20261015.json",
        "search_cutoff": "2026-10-14"
      },
      {
        "query": "site:arxiv.org \"ASTRA\" \"robot\" -GPT",
        "url": [
          "https://arxiv.org/abs/2609.37647v1",
          "https://github.com/openroboto-ai"
        ],
        "outcome": "同批实际查询的联合结果：找到一般 Jev 37数据集基准 T13；openroboto 结果主要为机器人学习项目和软件发布页面。宽泛 Astra 查询不能排除同名内容。 结果未被逐一归因于单条检索式。",
        "checked_on": "2026-10-15",
        "action": "web_search",
        "original_query_id": "Q09",
        "provenance": "review/arxiv/work/routes_astra_jev_arxiv_search_20261015.json",
        "search_cutoff": "2026-10-14"
      },
      {
        "query": "site:arxiv.org \"Jev\" benchmark classification",
        "url": [
          "https://arxiv.org/abs/2609.37647v1",
          "https://github.com/openroboto-ai"
        ],
        "outcome": "同批实际查询的联合结果：找到一般 Jev 37数据集基准 T13；openroboto 结果主要为机器人学习项目和软件发布页面。宽泛 Astra 查询不能排除同名内容。 结果未被逐一归因于单条检索式。",
        "checked_on": "2026-10-15",
        "action": "web_search",
        "original_query_id": "Q10",
        "provenance": "review/arxiv/work/routes_astra_jev_arxiv_search_20261015.json",
        "search_cutoff": "2026-10-14"
      },
      {
        "query": "\"openroboto\" arxiv",
        "url": [
          "https://arxiv.org/abs/2609.37647v1",
          "https://github.com/openroboto-ai"
        ],
        "outcome": "同批实际查询的联合结果：找到一般 Jev 37数据集基准 T13；openroboto 结果主要为机器人学习项目和软件发布页面。宽泛 Astra 查询不能排除同名内容。 结果未被逐一归因于单条检索式。",
        "checked_on": "2026-10-15",
        "action": "web_search",
        "original_query_id": "Q11",
        "provenance": "review/arxiv/work/routes_astra_jev_arxiv_search_20261015.json",
        "search_cutoff": "2026-10-14"
      },
      {
        "query": "site:arxiv.org \"Astra\" stellar",
        "url": [
          "https://arxiv.org/abs/2609.37647v1",
          "https://github.com/openroboto-ai"
        ],
        "outcome": "同批实际查询的联合结果：找到一般 Jev 37数据集基准 T13；openroboto 结果主要为机器人学习项目和软件发布页面。宽泛 Astra 查询不能排除同名内容。 结果未被逐一归因于单条检索式。",
        "checked_on": "2026-10-15",
        "action": "web_search",
        "original_query_id": "Q12",
        "provenance": "review/arxiv/work/routes_astra_jev_arxiv_search_20261015.json",
        "search_cutoff": "2026-10-14"
      },
      {
        "query": "ASTRA robot action query sparse arxiv",
        "url": [
          "https://arxiv.org/abs/2408.01147v2",
          "https://arxiv.org/abs/2601.21558",
          "https://arxiv.org/abs/2610.14117v1",
          "https://arxiv.org/abs/2609.19138v1",
          "https://arxiv.org/abs/2608.17209v3"
        ],
        "outcome": "同批实际查询的联合结果：得到同名机器人模型 2408.01147、工具智能体框架2601.21558，以及额外 Astra 操作候选2610.14117、2609.19138、2608.17209；均随后核原始摘要。 结果未被逐一归因于单条检索式。",
        "checked_on": "2026-10-15",
        "action": "web_search",
        "original_query_id": "Q13",
        "provenance": "review/arxiv/work/routes_astra_jev_arxiv_search_20261015.json",
        "search_cutoff": "2026-10-14"
      },
      {
        "query": "ASTRA robotics autonomous task reasoning agent arxiv -GPT",
        "url": [
          "https://arxiv.org/abs/2408.01147v2",
          "https://arxiv.org/abs/2601.21558",
          "https://arxiv.org/abs/2610.14117v1",
          "https://arxiv.org/abs/2609.19138v1",
          "https://arxiv.org/abs/2608.17209v3"
        ],
        "outcome": "同批实际查询的联合结果：得到同名机器人模型 2408.01147、工具智能体框架2601.21558，以及额外 Astra 操作候选2610.14117、2609.19138、2608.17209；均随后核原始摘要。 结果未被逐一归因于单条检索式。",
        "checked_on": "2026-10-15",
        "action": "web_search",
        "original_query_id": "Q14",
        "provenance": "review/arxiv/work/routes_astra_jev_arxiv_search_20261015.json",
        "search_cutoff": "2026-10-14"
      },
      {
        "query": "\"Astra\" \"SDSS\" site:arxiv.org",
        "url": [
          "https://arxiv.org/abs/2408.01147v2",
          "https://arxiv.org/abs/2601.21558",
          "https://arxiv.org/abs/2610.14117v1",
          "https://arxiv.org/abs/2609.19138v1",
          "https://arxiv.org/abs/2608.17209v3"
        ],
        "outcome": "同批实际查询的联合结果：得到同名机器人模型 2408.01147、工具智能体框架2601.21558，以及额外 Astra 操作候选2610.14117、2609.19138、2608.17209；均随后核原始摘要。 结果未被逐一归因于单条检索式。",
        "checked_on": "2026-10-15",
        "action": "web_search",
        "original_query_id": "Q15",
        "provenance": "review/arxiv/work/routes_astra_jev_arxiv_search_20261015.json",
        "search_cutoff": "2026-10-14"
      },
      {
        "query": "\"Jev\" \"robot arm\" site:arxiv.org",
        "url": [
          "https://arxiv.org/abs/2408.01147v2",
          "https://arxiv.org/abs/2601.21558",
          "https://arxiv.org/abs/2610.14117v1",
          "https://arxiv.org/abs/2609.19138v1",
          "https://arxiv.org/abs/2608.17209v3"
        ],
        "outcome": "同批实际查询的联合结果：得到同名机器人模型 2408.01147、工具智能体框架2601.21558，以及额外 Astra 操作候选2610.14117、2609.19138、2608.17209；均随后核原始摘要。 结果未被逐一归因于单条检索式。",
        "checked_on": "2026-10-15",
        "action": "web_search",
        "original_query_id": "Q16",
        "provenance": "review/arxiv/work/routes_astra_jev_arxiv_search_20261015.json",
        "search_cutoff": "2026-10-14"
      },
      {
        "query": "Astra SDSS stellar parameters arxiv pipeline",
        "url": [
          "https://www.sdss.org/dr19/software/pipelines/astra"
        ],
        "outcome": "同批实际查询的联合结果：得到 SDSS 官方 Astra 光谱分析软件说明；用于排除天文同名系统。 结果未被逐一归因于单条检索式。",
        "checked_on": "2026-10-15",
        "action": "web_search",
        "original_query_id": "Q17",
        "provenance": "review/arxiv/work/routes_astra_jev_arxiv_search_20261015.json",
        "search_cutoff": "2026-10-14"
      },
      {
        "query": "T01: documented original-source verification — Fast Vision in the Dark: A Case for Single-Photon Imaging in Planetary Navigation",
        "url": [
          "https://arxiv.org/html/2510.10597v1",
          "https://arxiv.org/abs/2510.10597"
        ],
        "outcome": "Primary full-text sensing principles, setup, segmentation, odometry, and limitations; ASTRA venue independently cross-checked against reference 8 of the SPICE-HL3 Scientific Data article. Sections 2.1–2.2; 3.1–3.2; 4.2–4.4; 5. HTML lines 68–115, 175–215. Boundary: Ground lunar-lighting analogue evaluation using recorded data, not lunar flight or autonomous closed-loop navigation. Segmentation examples are limited; lower-bit-depth inputs can fragment masks. Raw binary-stream processing is an adaptation challenge, not a demonstrated foundation-model input pipeline.",
        "checked_on": "2026-10-15",
        "action": "source_verification",
        "provenance": "review/arxiv/work/routes_sensors_sources.json",
        "search_cutoff": "2026-10-14"
      },
      {
        "query": "T02: documented original-source verification — SPICE-HL3: Single-Photon, Inertial, and Stereo Camera dataset for Exploration of High-Latitude Lunar Landscapes",
        "url": [
          "https://www.nature.com/articles/s41597-026-06668-8"
        ],
        "outcome": "Primary Methods, sensor setup, SPAD acquisition, data format, and publication metadata. Methods: Testing facility, Sensor setup, SPAD Camera; Data Record: Data format. HTML lines 88–140. Boundary: Ground optical analogue; two rover sensor configurations, not every sensor on one robot. FLIR/SPAD recordings used an external PC. The data support perception evaluation, not an autonomous lunar-navigation demonstration.",
        "checked_on": "2026-10-15",
        "action": "source_verification",
        "provenance": "review/arxiv/work/routes_sensors_sources.json",
        "search_cutoff": "2026-10-14"
      },
      {
        "query": "T03: documented original-source verification — Learning Stereo Depth Estimation with Bio-Inspired Spike Cameras",
        "url": [
          "https://www.jdl.link/doc/2011/20221228_Learning_Stereo_Depth_Estimation_with_Bio-Inspired_Spike_Cameras.pdf",
          "https://ieeexplore.ieee.org/document/9859975/"
        ],
        "outcome": "Primary six-page PDF: sensor principle, proposed method, real/synthetic experiment setup, quantitative comparisons; IEEE venue/DOI metadata. Section 2.1 Sampling Principle of the Spike Camera; Sections 3.1–3.3; Sections 4.1–4.4; Figures 4, 6–7 and Tables 1–3. Boundary: Intensity-integrating sensor, distinct from DVS differential events and SPAD single-photon detection. Specialist supervised depth network, not a foundation model; no spacecraft experiment or robot closed-loop control is demonstrated. Access note: The author-lab PDF was downloaded to /tmp for text inspection after browser access failed because the site TLS certificate had expired. No citation or scientific claim depends on a secondary summary.",
        "checked_on": "2026-10-15",
        "action": "source_verification",
        "provenance": "review/arxiv/work/routes_sensors_sources.json",
        "search_cutoff": "2026-10-14"
      },
      {
        "query": "N06: documented original-source verification — Spiking monocular event based 6D pose estimation for space application",
        "url": [
          "https://arxiv.org/html/2501.02916v1"
        ],
        "outcome": "Primary full-text Sections 3.1–3.2, 4.1, and 5; distinction between dataset and network and experiment split. HTML lines 68–113; especially Section 3.2 Network and Section 4.1 Custom Dataset. Boundary: Not the original synthetic-to-real train/test protocol, and not flight or closed-loop control. The paper leaves dedicated-neuromorphic-hardware energy/latency measurements for future work.",
        "checked_on": "2026-10-15",
        "action": "source_verification",
        "provenance": "review/arxiv/work/routes_sensors_sources.json",
        "search_cutoff": "2026-10-14"
      },
      {
        "query": "T05: documented original-source verification",
        "url": [
          "https://arxiv.org/html/2506.09985v1"
        ],
        "outcome": "Relevant primary full-text methodological passages and limitations; Sections 3.1–3.2; Section 4 and 4.3; Appendix B.4; Camera-axis inference, visual goal availability, rollout error and planning latency limit transfer; no space dynamics evaluated.",
        "checked_on": "2026-10-15",
        "action": "source_verification",
        "provenance": "review/arxiv/work/routes_root_sources.json",
        "search_cutoff": "2026-10-14"
      },
      {
        "query": "T06: documented original-source verification",
        "url": [
          "https://arxiv.org/html/2307.05973v2"
        ],
        "outcome": "Relevant primary full-text methodological passages and experiment descriptions; Section 3 method; Section 4 implementation details, Motion Planner and Dynamics Model; Sections 4.1–4.3; Known robot dynamics and task-specific environment models; planar pushing may use a predefined primitive; no space interaction.",
        "checked_on": "2026-10-15",
        "action": "source_verification",
        "provenance": "review/arxiv/work/routes_root_sources.json",
        "search_cutoff": "2026-10-14"
      },
      {
        "query": "N07: documented original-source verification — Efficient Onboard Spacecraft Pose Estimation with Event Cameras and Neuromorphic Hardware",
        "url": [
          "https://arxiv.org/html/2604.04117v1"
        ],
        "outcome": "Relevant original full text read during this revision; Sections 3.1–3.5; 4.1; 4.8 and Table 3; Event-frame keypoint regression followed by PnP; quantization and Akida mapping. Section 4.1 uses synthetic SPADES only and ground-truth bounding-box crops. V1 is physical hardware; V2 is cloud simulation. Table 3 contrasts lower V1 power with slower inference than the floating-point Jetson Orin Nano baseline.",
        "checked_on": "2026-10-15",
        "action": "source_verification",
        "provenance": "review/arxiv/work/routes_space_sources.json",
        "search_cutoff": "2026-10-14"
      },
      {
        "query": "N21: documented original-source verification — Multimodal Spiking Neural Network for Space Robotic Manipulation",
        "url": [
          "https://arxiv.org/html/2508.07287v1"
        ],
        "outcome": "Relevant original full text read during this revision; Sections 2.1–2.4 and 3; Table 1; LIF input and N-LIF output actor–critic with physical states, tactile signals and semantic cues; PPO and staged curriculum from approach to grasp/lift. Isaac Gym wall-mounted arm simulation; arithmetic-count energy model, not chip measurements.",
        "checked_on": "2026-10-15",
        "action": "source_verification",
        "provenance": "review/arxiv/work/routes_space_sources.json",
        "search_cutoff": "2026-10-14"
      },
      {
        "query": "V18: documented original-source verification — Autonomous Reinforcement Learning Robot Control with Intel's Loihi 2 Neuromorphic Hardware",
        "url": [
          "https://arxiv.org/html/2512.03911v1"
        ],
        "outcome": "Relevant original full text read during this revision; Sections II-A–II-C; Tables I–II; ReLU actor converted to integer sigma–delta layers; activation differences encoded as graded spikes. Physical Loihi 2 exchanges quantized observations/dequantized actions with Isaac Lab. Lower measured inference energy accompanies larger final pose errors in Table I; related ANN flight is a separate configuration.",
        "checked_on": "2026-10-15",
        "action": "source_verification",
        "provenance": "review/arxiv/work/routes_space_sources.json",
        "search_cutoff": "2026-10-14"
      },
      {
        "query": "N19: documented original-source verification — Event-Based Spacecraft Landing Using Time-To-Contact",
        "url": [
          "https://openaccess.thecvf.com/content/CVPR2021W/AI4Space/papers/Sikorski_Event-Based_Spacecraft_Landing_Using_Time-To-Contact_CVPRW_2021_paper.pdf"
        ],
        "outcome": "Original PDF downloaded and relevant full text plus rendered pages 5–7 inspected during this revision; Sections 2–4 (pipeline), 5–6 (closed-loop results); PDF pages 6–7, Figures 5–7; PANGU images converted to events; sparse feature tracking gives optical-flow divergence/time-to-contact to regulate thrust during vertical descent. Success stopping criterion is altitude 50 m. Section 6 discusses near-surface oscillation and unrealistic thrust requests, so this is not demonstrated touchdown.",
        "checked_on": "2026-10-15",
        "action": "source_verification",
        "provenance": "review/arxiv/work/routes_space_sources.json",
        "search_cutoff": "2026-10-14"
      },
      {
        "query": "T04: documented original-source verification — Falcon Neuro: an event-based sensor on the International Space Station",
        "url": [
          "https://www.researchgate.net/publication/363178814_Falcon_Neuro_an_event-based_sensor_on_the_International_Space_Station",
          "https://doi.org/10.1117/1.OE.61.8.085105",
          "https://scholar.afit.edu/studentpub/64/"
        ],
        "outcome": "Original published paper full text read in author-uploaded ResearchGate copy; DOI/publication metadata cross-checked against author-institution repository. Publisher/ETH PDF fetch unavailable; claims grounded in original full text rather than news or abstract alone.; Original Optical Engineering paper, Section 2.1 (DAVIS 240C instrument), Section 5 and Figure 10 (initial in-orbit results), article pages 085105-10–11; Two DAVIS 240C cameras on ISS exterior payload. Section 5 reports nadir camera observations on 24 January 2022; coastlines and clouds reconstructed from recorded events. This supplies sensor flight evidence; no robotic control or onboard SNN controller is demonstrated.",
        "checked_on": "2026-10-15",
        "action": "source_verification",
        "provenance": "review/arxiv/work/routes_space_sources.json",
        "search_cutoff": "2026-10-14"
      },
      {
        "query": "T07: original arXiv source verification — Robot Manipulation with GPT-6-Astra: Body Knowledge, Experience Reuse, Emergent Skills, and Sim2Real Transfer",
        "url": [
          "https://arxiv.org/abs/2609.31770v1",
          "https://arxiv.org/html/2609.31770v1"
        ],
        "outcome": "Original arXiv abstract and full-text Sections 3, 6–8 and Appendix E inspected.; Section 3.1–3.2; Section 6 and Table 2; Appendix E.1 and Table 6; Hardware success means operator-confirmed gripper-tip contact, not independently verified button depression. Three repetitions per main condition; one selected experience source per domain; new real starts lack matched baselines. This is not a trained VLA or space-robot experiment.",
        "checked_on": "2026-10-15",
        "action": "source_verification",
        "provenance": "review/arxiv/work/routes_models_sources.json",
        "search_cutoff": "2026-10-14"
      },
      {
        "query": "T08: original arXiv source verification — Systematically Exploring the Capabilities of GPT-6 Astra as Embodied Policies",
        "url": [
          "https://arxiv.org/abs/2609.38537v1",
          "https://arxiv.org/html/2609.38537v1"
        ],
        "outcome": "Original abstract and full-text framework, gripper manipulation and timing passages inspected.; Sections 2.1–2.3 and 3.1–3.3; Figures 1–2 and Table 2; timing statements are domain-specific; Protocol-specific simulated comparisons; different studies within this report have different controllers, samples and observations. Robot motion time is distinct from inference latency; the reported 39.86-second model latency concerns a paused-physics locomotion run, not manipulation timing.",
        "checked_on": "2026-10-15",
        "action": "source_verification",
        "provenance": "review/arxiv/work/routes_models_sources.json",
        "search_cutoff": "2026-10-14"
      },
      {
        "query": "T09: original arXiv source verification — Code Owns the Simulation, Jev Owns the Evaluation",
        "url": [
          "https://arxiv.org/abs/2610.01834v2",
          "https://arxiv.org/html/2610.01834v2"
        ],
        "outcome": "Original arXiv abstract, v1 and current v2 full-text Section 6, Table 3 and Appendix E inspected; use v2.; Section 2; Section 6 and Table 3; Appendix E (DMC details); Simulation only; skills were tuned on the native task. The torque/skill contrast changes both action abstraction and external computational support, so it does not isolate simulation as a single causal factor or show Jev itself acquired a dynamics model. A 0.02-second simulation interval is not measured API latency.",
        "checked_on": "2026-10-15",
        "action": "source_verification",
        "provenance": "review/arxiv/work/routes_models_sources.json",
        "search_cutoff": "2026-10-14"
      },
      {
        "query": "T10: original arXiv source verification — An Unexpected Robot Policy: Early Evaluations of GPT-6 Astra on RoboDojo and Beyond",
        "url": [
          "https://arxiv.org/abs/2609.24170v1",
          "https://arxiv.org/html/2609.24170v1"
        ],
        "outcome": "Original abstract and full-text action conversion and evaluation protocol inspected.; Original abstract; Sections 3.2–3.3 (action conversion and evaluation protocol); Primary benchmark is simulation; hardware is diagnostic. Public policy comparisons are not a new matched retraining study. Strong semantic performance coexists with weak precision/dynamic control. Motion conversion is not a collision-safety guarantee.",
        "checked_on": "2026-10-15",
        "action": "source_verification",
        "provenance": "review/arxiv/work/routes_models_sources.json",
        "search_cutoff": "2026-10-14"
      },
      {
        "query": "T11: original arXiv source verification — Fewer Tokens, Better Action: GPT-6 Astra Robot Agents with 14% Higher Success Rate but 65% Fewer Tokens",
        "url": [
          "https://arxiv.org/abs/2610.01939v2",
          "https://arxiv.org/html/2610.01939v2"
        ],
        "outcome": "Current original arXiv abstract and full-text page opened; index-level screening.; Original v2 abstract; full-text HTML page opened for index-level screening, without claiming a detailed methods audit; The reported 49% fewer calls and 65% fewer input tokens refer to jointly solved instances. The title's 14% improvement is relative, not 14 percentage points. Separate RoboDojo experiments omit VLA policies; do not generalize that omission to all experiments.",
        "checked_on": "2026-10-15",
        "action": "source_verification",
        "provenance": "review/arxiv/work/routes_models_sources.json",
        "search_cutoff": "2026-10-14"
      },
      {
        "query": "T12: original arXiv source verification — RoboICL: Embodied In-Context Learning with GPT-6 Astra",
        "url": [
          "https://arxiv.org/abs/2609.34261v1",
          "https://arxiv.org/html/2609.34261v1"
        ],
        "outcome": "Original abstract and full-text Sections 3.1, 4.3–4.5 and Appendix C inspected.; Sections 3.1 and 4.3–4.5; Appendix C; Progress is not complete-task success. Jev is tested only on two simulator development tasks/five layouts each, without RGB; it reduces Astra calls but changes success from 3/5 to 2/5 on Align Blocks and 4/5 to 5/5 on General Pickup. Do not present Jev as validated on the physical Franka tasks.",
        "checked_on": "2026-10-15",
        "action": "source_verification",
        "provenance": "review/arxiv/work/routes_models_sources.json",
        "search_cutoff": "2026-10-14"
      },
      {
        "query": "T13: original arXiv source verification — Evaluating and Benchmarking the System One Model Jev",
        "url": [
          "https://arxiv.org/abs/2609.37647v1"
        ],
        "outcome": "Original arXiv abstract inspected.; Original arXiv abstract only; No manipulator-control experiment is described. Probability calibration on these datasets is not evidence of calibrated robot success or physical safety.",
        "checked_on": "2026-10-15",
        "action": "source_verification",
        "provenance": "review/arxiv/work/routes_models_sources.json",
        "search_cutoff": "2026-10-14"
      },
      {
        "query": "Repository-page find: arxiv — rokbenko/quackd",
        "url": [
          "https://github.com/rokbenko/quackd"
        ],
        "outcome": "arxiv: no matching text on opened repository page; 当前检索与首页未找到其自身对应的 arXiv。README 的真实 SO-101/Astra 演示独立于 T07 的 XLeRobot 试验；不能混并。 只核首页全文和名称检索，未声称仓库全部历史或每个文件都没有论文链接。",
        "checked_on": "2026-10-15",
        "action": "page_find",
        "provenance": "review/arxiv/work/routes_astra_jev_arxiv_search_20261015.json",
        "search_cutoff": "2026-10-14"
      },
      {
        "query": "Repository-page find: arxiv — openroboto-ai/jev-robot-control",
        "url": [
          "https://github.com/openroboto-ai/jev-robot-control"
        ],
        "outcome": "arxiv: no matching text on opened repository page; 当前检索与首页未找到其自身对应的 arXiv。这是 xArm7 MuJoCo、每模型一个seed-0试验、结构化几何输入、两次调用选择intent与XYZ方向/夹爪的项目实验；与T09 Stacker研究不同。 模型选方向，由共享执行器定步长和IK；不能写作连续任意XYZ输出、实物验证或成功率估计。",
        "checked_on": "2026-10-15",
        "action": "page_find",
        "provenance": "review/arxiv/work/routes_astra_jev_arxiv_search_20261015.json",
        "search_cutoff": "2026-10-14"
      },
      {
        "query": "Original arXiv abstract screening — Make π0.5 Learn to Call Astra for Reliable Robot Manipulation",
        "url": [
          "https://arxiv.org/abs/2610.14117v1"
        ],
        "outcome": "原始摘要明确为冻结 pi0.5 增加本地 CALL head，在需要时调用 Astra；LIBERO 操作实验。未纳入本轮主文，方法全文尚未精读。",
        "checked_on": "2026-10-15",
        "action": "source_verification",
        "provenance": "review/arxiv/work/routes_astra_jev_arxiv_search_20261015.json",
        "search_cutoff": "2026-10-14"
      },
      {
        "query": "Original arXiv abstract screening — In-Context Robot Learning with VLM Agents",
        "url": [
          "https://arxiv.org/abs/2609.19138v1"
        ],
        "outcome": "原始摘要明确 GPT-Policy 将 GPT-6 Astra 等 VLM 提议转为受约束机器人工具动作，含实物演示条件实验；未纳入本轮主文，方法全文尚未精读。",
        "checked_on": "2026-10-15",
        "action": "source_verification",
        "provenance": "review/arxiv/work/routes_astra_jev_arxiv_search_20261015.json",
        "search_cutoff": "2026-10-14"
      },
      {
        "query": "Original arXiv abstract screening — Teach and Grow: An Agent-Centered Architecture for General Robot Learning",
        "url": [
          "https://arxiv.org/abs/2608.17209v3"
        ],
        "outcome": "原始摘要说明 GPT-6 Astra 和 Codex 连接机器人工具，形成闭环 Skill Blocks 与技能库；采用当前v3，不能沿用聚合站的v2时序。未纳入本轮主文。",
        "checked_on": "2026-10-15",
        "action": "source_verification",
        "provenance": "review/arxiv/work/routes_astra_jev_arxiv_search_20261015.json",
        "search_cutoff": "2026-10-14"
      },
      {
        "query": "Original-source identity/scope check — Astra: Efficient Transformer Architecture and Contrastive Dynamics Learning for Embodied Instruction Following",
        "url": [
          "https://arxiv.org/abs/2408.01147v2"
        ],
        "outcome": "确为机器人论文，但 Astra 是2024年提出的 imitation-learning Transformer 架构；不是 GPT-6 Astra。原始摘要已核。",
        "checked_on": "2026-10-15",
        "action": "source_verification",
        "provenance": "review/arxiv/work/routes_astra_jev_arxiv_search_20261015.json",
        "search_cutoff": "2026-10-14"
      },
      {
        "query": "Original-source identity/scope check — ASTRA: Automated Synthesis of agentic Trajectories and Reinforcement Arenas",
        "url": [
          "https://arxiv.org/abs/2601.21558"
        ],
        "outcome": "原始摘要已核：工具调用智能体训练框架，同名缩写；不是 GPT-6 模型的机械臂控制评测。",
        "checked_on": "2026-10-15",
        "action": "source_verification",
        "provenance": "review/arxiv/work/routes_astra_jev_arxiv_search_20261015.json",
        "search_cutoff": "2026-10-14"
      },
      {
        "query": "Original-source identity/scope check — DR19 Astra Pipeline",
        "url": [
          "https://www.sdss.org/dr19/software/pipelines/astra"
        ],
        "outcome": "SDSS官方页面说明其为恒星光谱分析软件；天文同名，不是通用机器人模型。",
        "checked_on": "2026-10-15",
        "action": "source_verification",
        "provenance": "review/arxiv/work/routes_astra_jev_arxiv_search_20261015.json",
        "search_cutoff": "2026-10-14"
      },
      {
        "query": "Original-source identity/scope check — JEV-Star: Fast, Low-Cost StarCraft II Control with Language-Model Planning",
        "url": [
          "https://arxiv.org/abs/2609.27331"
        ],
        "outcome": "原始摘要已核：StarCraft II 游戏控制，不能当作机械臂控制。",
        "checked_on": "2026-10-15",
        "action": "source_verification",
        "provenance": "review/arxiv/work/routes_astra_jev_arxiv_search_20261015.json",
        "search_cutoff": "2026-10-14"
      },
      {
        "query": "Original-source identity/scope check — Jev-Mobile: Jev as an Executor for Mobile GUI Agents",
        "url": [
          "https://arxiv.org/abs/2609.30186"
        ],
        "outcome": "原始摘要已核：移动端GUI动作选择，非机器人机械臂。",
        "checked_on": "2026-10-15",
        "action": "source_verification",
        "provenance": "review/arxiv/work/routes_astra_jev_arxiv_search_20261015.json",
        "search_cutoff": "2026-10-14"
      }
    ]
  },
  "deployment_retrieval": {
    "date": "2026-10-15",
    "purpose": "Sixth pass: targeted primary-source checks of conventional VLA deployment and quantization, selected from the preceding review. Versions were available before the original cutoff.",
    "new_inventory_records": [
      "T14",
      "T15"
    ],
    "logged_source_checks": [
      {
        "query": "Direct original-source verification of review-specified candidate T14; no discovery search issued",
        "url": [
          "https://arxiv.org/html/2509.11480v2",
          "https://arxiv.org/abs/2509.11480"
        ],
        "action": "source_verification",
        "outcome": "Read v2 hardware setup, timing protocol, memory and LIBERO results; checked arXiv history to select latest eligible v2. Recorded inconsistent prose latency units and excluded absolute latency values from manuscript.",
        "checked_on": "2026-10-15",
        "search_round": 6,
        "search_cutoff": "2026-10-14",
        "publication_cutoff": "2026-10-14"
      },
      {
        "query": "Direct original-source verification of review-specified candidate T15; no discovery search issued",
        "url": [
          "https://arxiv.org/html/2506.07530v2",
          "https://arxiv.org/abs/2506.07530"
        ],
        "action": "source_verification",
        "outcome": "Read v2 methods, Tables I–II, hardware and inference setup; checked latest eligible v2 history. Distinguished A100 timing, remote A800 robot inference and model-memory figure; excluded v1 and unmeasured energy claims.",
        "checked_on": "2026-10-15",
        "search_round": 6,
        "search_cutoff": "2026-10-14",
        "publication_cutoff": "2026-10-14"
      },
      {
        "query": "Targeted primary-source check of F07 online-adaptation power limitation",
        "url": [
          "https://arxiv.org/html/2608.23452v1"
        ],
        "action": "source_verification",
        "outcome": "Section 4 reports online-adaptation optimization exceeding space-grade embedded-compute power constraints; manuscript attributes this limitation to the authors without inventing a measured power value.",
        "checked_on": "2026-10-15",
        "search_round": 6,
        "search_cutoff": "2026-10-14",
        "publication_cutoff": "2026-10-14"
      },
      {
        "query": "Targeted primary-source recheck of N21 physical configuration",
        "url": [
          "https://arxiv.org/html/2508.07287v1#S3"
        ],
        "action": "source_verification",
        "outcome": "Section 3 identifies a wall-mounted space-station cabin manipulator in Isaac Gym; body text now includes that physical boundary.",
        "checked_on": "2026-10-15",
        "search_round": 6,
        "search_cutoff": "2026-10-14",
        "publication_cutoff": "2026-10-14"
      }
    ]
  },
  "event_transfer_revision": {
    "date": "2026-10-15",
    "purpose": "Reread existing sources for controlled pretraining evidence, V-JEPA planning conditions, event-sensing mechanisms and spiking computation; strengthen the proposed simulation-to-ground-to-space validation pathway. No new inventory records or retrieval pass.",
    "source_check_files": [
      "event_transfer_model_sources.json",
      "event_transfer_sensing_sources.json"
    ]
  },
  "comparative_revision_retrieval": {
    "date": "2026-10-15",
    "purpose": "Seventh targeted pass: check original sensor-degradation and specialist-flight sources after a local survey comparison; reread existing Akida evidence. No new foundation-model flight claim.",
    "new_inventory_records": [
      "C01",
      "C02",
      "C03",
      "C04"
    ],
    "logged_source_checks": [
      {
        "query": "Direct primary-source check: LeLaR: The First In-Orbit Demonstration of an AI-Based Satellite Attitude Controller",
        "date": "2026-10-15",
        "url": [
          "https://arxiv.org/abs/2512.19576v5",
          "https://arxiv.org/html/2512.19576v5"
        ],
        "outcome": "Verified cited mechanism and bibliographic identity; retained the 2026-10-14 publication cutoff. The flight case supports specialist-control integration and discrepancy diagnosis. Foundation-model flight readiness, robotic contact, and a telemetry-driven retraining demonstration are not claimed. Flight-agent post-training addressed operational constraints; only the wheel discrepancies were intentionally left out of the model."
      },
      {
        "query": "Direct primary-source check: Probing Dark Current Random Telegraph Signal in a Small Pitch Vertically Pinned Photodiode CMOS Image Sensor After Proton Irradiation",
        "date": "2026-10-15",
        "url": [
          "https://ntrs.nasa.gov/citations/20210026062",
          "https://ntrs.nasa.gov/api/citations/20210026062/downloads/Lauenstein_aubin_antonsanti_TNS_2022_final.pdf"
        ],
        "outcome": "Verified cited mechanism and bibliographic identity; retained the 2026-10-14 publication cutoff. Do not use as a universal TID-tolerance or whole-camera qualification result."
      },
      {
        "query": "Direct primary-source check: Thermal Effects on Camera Focal Length in MESSENGER Star Calibration and Orbital Imaging",
        "date": "2026-10-15",
        "url": [
          "https://isprs-archives.copernicus.org/articles/XLII-3/103/2018/isprs-archives-XLII-3-103-2018.html",
          "https://isprs-archives.copernicus.org/articles/XLII-3/103/2018/isprs-archives-XLII-3-103-2018.html"
        ],
        "outcome": "Verified cited mechanism and bibliographic identity; retained the 2026-10-14 publication cutoff. MESSENGER mapping-camera evidence; extension to relative-pose calibration is a synthesis, not an experimental robot-control result."
      },
      {
        "query": "Direct primary-source check: Neutron-Induced, Single-Event Effects on Neuromorphic Event-Based Vision Sensor: A First Step and Tools to Space Applications",
        "date": "2026-10-15",
        "url": [
          "https://arxiv.org/abs/2102.00112",
          "https://arxiv.org/html/2102.00112v1"
        ],
        "outcome": "Verified cited mechanism and bibliographic identity; retained the 2026-10-14 publication cutoff. No claim of DAVIS model identity, mission qualification, universal sensor tolerance, or validation under all radiation types. Journal title differs from arXiv v1 title, which is Neutron-Induced, Single-Event Effects on Neuromorphic Event-based Vision Sensor: A First Step Towards Space Applications. Final journal title verified from author-uploaded accepted manuscript; primary arXiv metadata verifies journal DOI. Pages corroborated by citation records; no scientific claim depends on pagination."
      }
    ]
  }
}


==> anc/source_inventory.json <==
{
  "scope": "Cited sources only. Source verification is not full-text reading, replication, or an endorsement. Initial reading labels and targeted revision checks are reported separately. Locations recorded within revision checks refer to the revision in which they were made; current_manuscript_locations gives the present section mapping. Roles denote space-related application, transferable terrestrial method, or background; they do not certify foundation-model status.",
  "search_cutoff": "2026-10-14",
  "revision_checks_date": "2026-10-15",
  "cited_sources": 120,
  "sources": [
    {
      "citation_key": "A01",
      "title_latex": "Foundation Models in Robotics: Applications, Challenges, and the Future",
      "bibliographic_year": "2023",
      "reviewed_eprint": "2312.07843v1",
      "version_note": null,
      "source_url": "https://arxiv.org/abs/2312.07843v1",
      "doi": null,
      "role": "background",
      "source_type": "survey",
      "search_round": 2,
      "initial_inspection": "Abstract and source metadata recorded in the initial inventory",
      "current_manuscript_locations": [
        {
          "section": 1,
          "title": "Introduction and scope",
          "source_file": "sections/01_introduction.tex"
        },
        {
          "section": 2,
          "title": "From space operating conditions to technical requirements",
          "source_file": "sections/02_requirements.tex"
        }
      ],
      "revision_checks": [
        {
          "urls": [
            "https://arxiv.org/html/2312.07843",
            "https://arxiv.org/html/2402.05741",
            "https://arxiv.org/html/2312.08782v3"
          ],
          "locator": "A01 Sections III–VI; A02 Sections 3–5; A04 Sections 4–6",
          "focus": "General robot foundation models organized by capabilities, input-output/module roles, and using existing versus constructing robot-native foundation models; A04 also analyzes experiments and benchmarks.",
          "inspection": "Relevant original review sections"
        }
      ]
    },
    {
      "citation_key": "A02",
      "title_latex": "Real-World Robot Applications of Foundation Models: A Review",
      "bibliographic_year": "2024",
      "reviewed_eprint": "2402.05741v1",
      "version_note": null,
      "source_url": "https://arxiv.org/abs/2402.05741v1",
      "doi": null,
      "role": "background",
      "source_type": "survey",
      "search_round": 2,
      "initial_inspection": "Abstract and source metadata recorded in the initial inventory",
      "current_manuscript_locations": [
        {
          "section": 1,
          "title": "Introduction and scope",
          "source_file": "sections/01_introduction.tex"
        },
        {
          "section": 3,
          "title": "An embodied closed loop for model integration",
          "source_file": "sections/03_architecture.tex"
        }
      ],
      "revision_checks": [
        {
          "urls": [
            "https://arxiv.org/html/2312.07843",
            "https://arxiv.org/html/2402.05741",
            "https://arxiv.org/html/2312.08782v3"
          ],
          "locator": "A01 Sections III–VI; A02 Sections 3–5; A04 Sections 4–6",
          "focus": "General robot foundation models organized by capabilities, input-output/module roles, and using existing versus constructing robot-native foundation models; A04 also analyzes experiments and benchmarks.",
          "inspection": "Relevant original review sections"
        }
      ]
    },
    {
      "citation_key": "A03",
      "title_latex": "A Survey on Robotics with Foundation Models: toward Embodied AI",
      "bibliographic_year": "2024",
      "reviewed_eprint": "2402.02385v1",
      "version_note": null,
      "source_url": "https://arxiv.org/abs/2402.02385v1",
      "doi": null,
      "role": "background",
      "source_type": "survey",
      "search_round": 2,
      "initial_inspection": "Abstract and source metadata recorded in the initial inventory",
      "current_manuscript_locations": [
        {
          "section": 1,
          "title": "Introduction and scope",
          "source_file": "sections/01_introduction.tex"
        }
      ],
      "revision_checks": []
    },
    {
      "citation_key": "A04",
      "title_latex": "Toward General-Purpose Robots via Foundation Models: A Survey and Meta-Analysis",
      "bibliographic_year": "2023",
      "reviewed_eprint": "2312.08782v3",
      "version_note": "Revised 2024-10-01",
      "source_url": "https://arxiv.org/abs/2312.08782v3",
      "doi": null,
      "role": "background",
      "source_type": "survey",
      "search_round": 2,
      "initial_inspection": "Abstract and source metadata recorded in the initial inventory",
      "current_manuscript_locations": [
        {
          "section": 1,
          "title": "Introduction and scope",
          "source_file": "sections/01_introduction.tex"
        }
      ],
      "revision_checks": [
        {
          "urls": [
            "https://arxiv.org/html/2312.07843",
            "https://arxiv.org/html/2402.05741",
            "https://arxiv.org/html/2312.08782v3"
          ],
          "locator": "A01 Sections III–VI; A02 Sections 3–5; A04 Sections 4–6",
          "focus": "General robot foundation models organized by capabilities, input-output/module roles, and using existing versus constructing robot-native foundation models; A04 also analyzes experiments and benchmarks.",
          "inspection": "Relevant original review sections"
        }
      ]
    },
    {
      "citation_key": "A05",
      "title_latex": "Deep Learning Warm Starts for Trajectory Optimization on the International Space Station",
      "bibliographic_year": "2025",
      "reviewed_eprint": "2505.05588v3",
      "version_note": null,
      "source_url": "https://arxiv.org/abs/2505.05588v3",
      "doi": null,
      "role": "space_direct",
      "source_type": "research",
      "search_round": 2,
      "initial_inspection": "Abstract and source metadata recorded in the initial inventory",
      "current_manuscript_locations": [
        {
          "section": 3,
          "title": "An embodied closed loop for model integration",
          "source_file": "sections/03_architecture.tex"
        },
        {
          "section": 6,
          "title": "Action generation and physical execution",
          "source_file": "sections/06_action.tex"
        },
        {
          "section": 8,
          "title": "Simulation, physical validation, and evaluation",
          "source_file": "sections/08_validation.tex"
        },
        {
          "section": 9,
          "title": "Synthesis and research priorities",
          "source_file": "sections/09_discussion.tex"
        }
      ],
      "revision_checks": [
        {
          "url": "https://arxiv.org/html/2505.05588v3",
          "version": "arXiv 2505.05588v3",
          "locator": "Sections IV, V-A/B, VI",
          "reading_this_revision": "Relevant full-text sections"
        }
      ]
    },
    {
      "citation_key": "A06",
      "title_latex": "AEGIS autonomous targeting for ChemCam on Mars Science Laboratory: Deployment and results of initial science team use",
      "bibliographic_year": "2017",
      "reviewed_eprint": null,
      "version_note": null,
      "source_url": "https://doi.org/10.1126/scirobotics.aan4582",
      "doi": "10.1126/scirobotics.aan4582",
      "role": "space_direct",
      "source_type": "research",
      "search_round": 2,
      "initial_inspection": "Full-text source or relevant sections recorded in the initial inventory",
      "current_manuscript_locations": [
        {
          "section": 5,
          "title": "Prediction and task planning",
          "source_file": "sections/05_planning.tex"
        }
      ],
      "revision_checks": []
    },
    {
      "citation_key": "A07",
      "title_latex": "Robots That Ask For Help: Uncertainty Alignment for Large Language Model Planners",
      "bibliographic_year": "2023",
      "reviewed_eprint": "2307.01928v2",
      "version_note": null,
      "source_url": "https://arxiv.org/abs/2307.01928v2",
      "doi": null,
      "role": "ground_transfer",
      "source_type": "research",
      "search_round": 2,
      "initial_inspection": "Abstract and source metadata recorded in the initial inventory",
      "current_manuscript_locations": [
        {
          "section": 5,
          "title": "Prediction and task planning",
          "source_file": "sections/05_planning.tex"
        }
      ],
      "revision_checks": [
        {
          "metadata": {
            "citation_key": "A07",
            "arxiv_id": "2307.01928",
            "reviewed_version": "v2",
            "version_date": "2023-09-04",
            "checked_on": "2026-10-15",
            "inspection": "Primary full text; Sections 2-3",
            "publication_type": "Conference paper; inspected preprint v2"
          },
          "url": "https://arxiv.org/html/2307.01928v2",
          "locator": "Section 2, Planning as multiple-choice Q&A and Goal: uncertainty alignment; Sections 3.1-3.3",
          "facts": [
            "Candidate next steps are converted to multiple-choice options; a held-out calibration set determines conformal prediction sets.",
            "Non-singleton prediction sets trigger help.",
            "Formal coverage statements assume calibration/test scenarios drawn from the relevant distribution; the task-completion setup includes the supervisor-help mechanism."
          ],
          "boundaries": [
            "Semantic planning calibration does not calibrate physical pose covariance or contact stability.",
            "Re-observation and controller recovery under delayed communication are review synthesis, not demonstrated KnowNo guarantees."
          ]
        }
      ]
    },
    {
      "citation_key": "A08",
      "title_latex": "Code as Policies: Language Model Programs for Embodied Control",
      "bibliographic_year": "2022",
      "reviewed_eprint": "2209.07753v4",
      "version_note": "Revised 2023-05-25",
      "source_url": "https://arxiv.org/abs/2209.07753v4",
      "doi": null,
      "role": "ground_transfer",
      "source_type": "research",
      "search_round": 2,
      "initial_inspection": "Abstract and source metadata recorded in the initial inventory",
      "current_manuscript_locations": [
        {
          "section": 3,
          "title": "An embodied closed loop for model integration",
          "source_file": "sections/03_architecture.tex"
        },
        {
          "section": 5,
          "title": "Prediction and task planning",
          "source_file": "sections/05_planning.tex"
        },
        {
          "section": 6,
          "title": "Action generation and physical execution",
          "source_file": "sections/06_action.tex"
        }
      ],
      "revision_checks": []
    },
    {
      "citation_key": "A09",
      "title_latex": "Inner Monologue: Embodied Reasoning through Planning with Language Models",
      "bibliographic_year": "2022",
      "reviewed_eprint": "2207.05608v1",
      "version_note": null,
      "source_url": "https://arxiv.org/abs/2207.05608v1",
      "doi": null,
      "role": "ground_transfer",
      "source_type": "research",
      "search_round": 2,
      "initial_inspection": "Abstract and source metadata recorded in the initial inventory",
      "current_manuscript_locations": [
        {
          "section": 3,
          "title": "An embodied closed loop for model integration",
          "source_file": "sections/03_architecture.tex"
        },
        {
          "section": 5,
          "title": "Prediction and task planning",
          "source_file": "sections/05_planning.tex"
        }
      ],
      "revision_checks": [
        {
          "url": "https://arxiv.org/html/2207.05608v1",
          "version": "arXiv:2207.05608v1, 12 July 2022; existing bibliography key reused.",
          "locator": "Section 3.3 success detection; Section 4.2 and Table 2 feedback ablations; Section 5 detector errors and limiting assumptions.",
          "inspection": "Relevant original full-text sections.",
          "facts": [
            "Object and success feedback improve high-level recovery in the reported ground manipulation experiments.",
            "Success detection is supplied by external scripted or learned modules, depending on the experiment.",
            "The limitations identify detector false positives and false negatives as sources of downstream planning errors."
          ],
          "boundary": "Ground/simulated tasks, not space validation. External feedback is not assumed to be error-free; some reported settings use oracle scene descriptions.",
          "used_at": "03_architecture.tex, Section 3.1, physical postconditions and feedback paragraph"
        }
      ]
    },
    {
      "citation_key": "A10",
      "title_latex": "CALVIN: A Benchmark for Language-Conditioned Policy Learning for Long-Horizon Robot Manipulation Tasks",
      "bibliographic_year": "2021",
      "reviewed_eprint": "2112.03227v4",
      "version_note": "Revised 2022-07-13",
      "source_url": "https://arxiv.org/abs/2112.03227v4",
      "doi": null,
      "role": "ground_transfer",
      "source_type": "dataset",
      "search_round": 2,
      "initial_inspection": "Abstract and source metadata recorded in the initial inventory",
      "current_manuscript_locations": [
        {
          "section": 8,
          "title": "Simulation, physical validation, and evaluation",
          "source_file": "sections/08_validation.tex"
        }
      ],
      "revision_checks": []
    },
    {
      "citation_key": "A11",
      "title_latex": "LIBERO: Benchmarking Knowledge Transfer for Lifelong Robot Learning",
      "bibliographic_year": "2023",
      "reviewed_eprint": "2306.03310v2",
      "version_note": null,
      "source_url": "https://arxiv.org/abs/2306.03310v2",
      "doi": null,
      "role": "ground_transfer",
      "source_type": "dataset",
      "search_round": 2,
      "initial_inspection": "Abstract and source metadata recorded in the initial inventory",
      "current_manuscript_locations": [
        {
          "section": 8,
          "title": "Simulation, physical validation, and evaluation",
          "source_file": "sections/08_validation.tex"
        }
      ],
      "revision_checks": []
    },
    {
      "citation_key": "A12",
      "title_latex": "Evaluating Real-World Robot Manipulation Policies in Simulation",
      "bibliographic_year": "2024",
      "reviewed_eprint": "2405.05941v1",
      "version_note": null,
      "source_url": "https://arxiv.org/abs/2405.05941v1",
      "doi": null,
      "role": "ground_transfer",
      "source_type": "dataset",
      "search_round": 2,
      "initial_inspection": "Abstract and source metadata recorded in the initial inventory",
      "current_manuscript_locations": [
        {
          "section": 8,
          "title": "Simulation, physical validation, and evaluation",
          "source_file": "sections/08_validation.tex"
        }
      ],
      "revision_checks": []
    },
    {
      "citation_key": "C01",
      "title_latex": "LeLaR: The First In-Orbit Demonstration of an AI-Based Satellite Attitude Controller",
      "bibliographic_year": "2026",
      "reviewed_eprint": null,
      "version_note": "Reviewed author version: \\href{https://arxiv.org/abs/2512.19576v5}{arXiv:2512.19576v5",
      "source_url": "https://arxiv.org/abs/2512.19576v5",
      "doi": "10.1109/ACCESS.2026.3678816",
      "role": "space_direct",
      "source_type": "research",
      "search_round": 7,
      "initial_inspection": "Primary source checked; see source URL and bibliography",
      "current_manuscript_locations": [
        {
          "section": 8,
          "title": "Simulation, physical validation, and evaluation",
          "source_file": "sections/08_validation.tex"
        },
        {
          "section": 9,
          "title": "Synthesis and research priorities",
          "source_file": "sections/09_discussion.tex"
        }
      ],
      "revision_checks": [
        {
          "url": "https://arxiv.org/abs/2512.19576v5",
          "full_text_url": "https://arxiv.org/html/2512.19576v5",
          "locator": "Sections II-A1, II-C, II-F, II-G, III-A and III-B1; v5 metadata; end of III-B (Safety Cage not triggered)",
          "inspection": "Targeted full-text reading of II-A1, II-C, II-F, II-G, III-A and III-B1, plus abstract-page bibliographic metadata; not a new full-paper reproduction or independent telemetry analysis.",
          "facts": "Targeted full-text checks support the 1 Hz gyro-relative attitude controller, wheel startup discrepancies and independent-monitor idle, delayed power-off and operator reset. The fallback was configured; the end of III-B explicitly reports no Safety Cage intervention during any experiment.",
          "boundary": "The flight case supports specialist-control integration and discrepancy diagnosis. Foundation-model flight readiness, robotic contact, and a telemetry-driven retraining demonstration are not claimed. Flight-agent post-training addressed operational constraints; only the wheel discrepancies were intentionally left out of the model. Do not present the configured termination/reset sequence as an observed flight recovery."
        }
      ]
    },
    {
      "citation_key": "C02",
      "title_latex": "Probing Dark Current Random Telegraph Signal in a Small Pitch Vertically Pinned Photodiode CMOS Image Sensor After Proton Irradiation",
      "bibliographic_year": "2022",
      "reviewed_eprint": null,
      "version_note": null,
      "source_url": "https://ntrs.nasa.gov/citations/20210026062",
      "doi": "10.1109/TNS.2022.3160056",
      "role": "space_direct",
      "source_type": "research",
      "search_round": 7,
      "initial_inspection": "Relevant primary-source experimental methods/results and bibliographic metadata; not an independent replication.",
      "current_manuscript_locations": [
        {
          "section": 2,
          "title": "From space operating conditions to technical requirements",
          "source_file": "sections/02_requirements.tex"
        }
      ],
      "revision_checks": [
        {
          "url": "https://ntrs.nasa.gov/citations/20210026062",
          "full_text_url": "https://ntrs.nasa.gov/api/citations/20210026062/downloads/Lauenstein_aubin_antonsanti_TNS_2022_final.pdf",
          "locator": "NASA-hosted accepted manuscript: proton irradiation, dark-current degradation and random telegraph signal",
          "inspection": "Relevant primary-source experimental methods/results and bibliographic metadata; not an independent replication.",
          "facts": "Proton irradiation increased dark current and induced dark-current random telegraph behavior in the studied CMOS imager. Results identify displacement damage; the paper did not observe significant TID effects in the tested conditions.",
          "boundary": "Do not use as a universal TID-tolerance or whole-camera qualification result."
        }
      ]
    },
    {
      "citation_key": "C03",
      "title_latex": "Thermal Effects on Camera Focal Length in MESSENGER Star Calibration and Orbital Imaging",
      "bibliographic_year": "2018",
      "reviewed_eprint": null,
      "version_note": null,
      "source_url": "https://isprs-archives.copernicus.org/articles/XLII-3/103/2018/isprs-archives-XLII-3-103-2018.html",
      "doi": "10.5194/isprs-archives-XLII-3-103-2018",
      "role": "space_direct",
      "source_type": "research",
      "search_round": 7,
      "initial_inspection": "Relevant primary-source experimental methods/results and bibliographic metadata; not an independent replication.",
      "current_manuscript_locations": [
        {
          "section": 2,
          "title": "From space operating conditions to technical requirements",
          "source_file": "sections/02_requirements.tex"
        }
      ],
      "revision_checks": [
        {
          "url": "https://isprs-archives.copernicus.org/articles/XLII-3/103/2018/isprs-archives-XLII-3-103-2018.html",
          "full_text_url": "https://isprs-archives.copernicus.org/articles/XLII-3/103/2018/isprs-archives-XLII-3-103-2018.html",
          "locator": "Original ISPRS article: star calibration, orbital images and temperature-dependent focal length",
          "inspection": "Relevant primary-source experimental methods/results and bibliographic metadata; not an independent replication.",
          "facts": "Flight-image analysis finds temperature-dependent focal length and models focal length using focal-plane temperature; uncorrected thermal response can distort geometric reconstruction.",
          "boundary": "MESSENGER mapping-camera evidence; extension to relative-pose calibration is a synthesis, not an experimental robot-control result."
        }
      ]
    },
    {
      "citation_key": "C04",
      "title_latex": "Neutron-Induced, Single-Event Effects on Neuromorphic Event-Based Vision Sensor: A First Step and Tools to Space Applications",
      "bibliographic_year": "2021",
      "reviewed_eprint": null,
      "version_note": "Author manuscript: \\href{https://arxiv.org/abs/2102.00112v1}{arXiv:2102.00112v1",
      "source_url": "https://arxiv.org/abs/2102.00112v1",
      "doi": "10.1109/ACCESS.2021.3085136",
      "role": "space_direct",
      "source_type": "research",
      "search_round": 7,
      "initial_inspection": "Relevant primary-source experimental methods/results and bibliographic metadata; not an independent replication.",
      "current_manuscript_locations": [
        {
          "section": 4,
          "title": "Multimodal perception and state representation",
          "source_file": "sections/04_perception.tex"
        }
      ],
      "revision_checks": [
        {
          "url": "https://arxiv.org/abs/2102.00112",
          "full_text_url": "https://arxiv.org/html/2102.00112v1",
          "locator": "Original event-sensor neutron experiment: noise bursts and retained motion information; journal/arXiv title relationship recorded",
          "inspection": "Relevant primary-source experimental methods/results and bibliographic metadata; not an independent replication.",
          "facts": "Wide-spectrum neutron testing of a 640x480 event sensor produced radiation-correlated noise bursts while motion information from a pendulum remained usable under those test conditions.",
          "boundary": "No claim of DAVIS model identity, mission qualification, universal sensor tolerance, or validation under all radiation types. Journal title differs from arXiv v1 title, which is Neutron-Induced, Single-Event Effects on Neuromorphic Event-based Vision Sensor: A First Step Towards Space Applications. Final journal title verified from author-uploaded accepted manuscript; primary arXiv metadata verifies journal DOI. Pages corroborated by citation records; no scientific claim depends on pagination."
        }
      ]
    },
    {
      "citation_key": "E01",
      "title_latex": "NealAI: A RAG-based Chat Assistant Supporting Command of a Robotic Team from the ISS",
      "bibliographic_year": "2025",
      "reviewed_eprint": null,
      "version_note": null,
      "source_url": "https://portal.fis.tum.de/en/publications/nealai-a-rag-based-chat-assistant-supporting-command-of-a-robotic/",
      "doi": "10.1109/iSpaRo66239.2025.11436289",
      "role": "space_direct",
      "source_type": "research",
      "search_round": 2,
      "initial_inspection": "Abstract and source metadata recorded in the initial inventory",
      "current_manuscript_locations": [
        {
          "section": 3,
          "title": "An embodied closed loop for model integration",
          "source_file": "sections/03_architecture.tex"
        },
        {
          "section": 5,
          "title": "Prediction and task planning",
          "source_file": "sections/05_planning.tex"
        }
      ],
      "revision_checks": [
        {
          "url": "https://elib.dlr.de/218946/1/Knestel2025_copyright.pdf",
          "locator": "Section III and Figure 1, PDF pp.1–3, for chat, OperatorUI and teleoperation device separation; Sections VI–VII, pp.7–8, for ISS evaluation and limitations.",
          "facts": [
            "NealAI supplies question answering in a chat panel; OperatorUI and separate teleoperation devices provide command and control channels.",
            "The online evaluation involved an ISS crew member controlling ground robots and included incorrect or hallucinated answers."
          ],
          "boundaries": [
            "The source supports separating conversational assistance from control authority, not the effectiveness of a general human-approval or emergency-takeover protocol.",
            "The small qualitative online evaluation does not establish general workload or task-safety improvements."
          ],
          "inspection": "Relevant primary full-text setup and evaluation sections read during this audit; this is more detailed than the inventory's original abstract-only examination.",
          "used_at": [
            "03_architecture.tex: human supervision paragraph"
          ]
        }
      ]
    },
    {
      "citation_key": "E03",
      "title_latex": "Annotation Free Spacecraft Detection and Segmentation using Vision Language Models",
      "bibliographic_year": "2026",
      "reviewed_eprint": "2602.04699v1",
      "version_note": null,
      "source_url": "https://arxiv.org/abs/2602.04699v1",
      "doi": null,
      "role": "space_direct",
      "source_type": "research",
      "search_round": 2,
      "initial_inspection": "Abstract and source metadata recorded in the initial inventory",
      "current_manuscript_locations": [
        {
          "section": 7,
          "title": "Learning, adaptation, and onboard deployment",
          "source_file": "sections/07_adaptation.tex"
        },
        {
          "section": 8,
          "title": "Simulation, physical validation, and evaluation",
          "source_file": "sections/08_validation.tex"
        }
      ],
      "revision_checks": [
        {
          "metadata": {
            "title": "Annotation Free Spacecraft Detection and Segmentation using Vision Language Models",
            "authors": "Samet Hicsonmez; Jose Sosa; Dan Pineau; Inder Pal Singh; Arunkumar Rathinam; Abd El Rahman Shabayek; Djamila Aouada",
            "year": 2026,
            "venue": "arXiv v1; arXiv comments indicate ICRA 2026",
            "doi": "10.48550/arXiv.2602.04699"
          },
          "url": "https://arxiv.org/html/2602.04699v1",
          "locator": "Sections III-C Label distillation, III-D Inference, IV-A Datasets, IV-C Oracle, IV-F Distillation",
          "evidence": "Targeted full-text methods and experiment sections",
          "facts": [
            "VLM pseudo-labels and refinement support training lightweight student detection/segmentation models.",
            "Inference uses the distilled student rather than the full teacher.",
            "For SPEED+ Lightbox and Sunlamp, the authors create custom training and test subsets from domains normally used only for testing; SPARK-2024 similarly uses a custom split of real test sequences."
          ],
          "boundaries": [
            "The student is a task-specific perception model, not automatically a foundation model.",
            "The experiments support dataset-based target-domain adaptation, not demonstrated onboard deployment.",
            "Custom repartitioning changes the evaluation setting; it is not by itself proof of leakage and should not be called the untouched official zero-shot protocol."
          ],
          "used_in": [
            "07_adaptation.tex, teacher-student deployment route",
            "08_validation.tex, data exposure and held-out interpretation"
          ]
        }
      ]
    },
    {
      "citation_key": "E05",
      "title_latex": "OrbitTAMP: Grounding Language Models for Task and Motion Planning in Spacecraft Rendezvous",
      "bibliographic_year": "2026",
      "reviewed_eprint": "2610.01093v1",
      "version_note": null,
      "source_url": "https://arxiv.org/abs/2610.01093v1",
      "doi": null,
      "role": "space_direct",
      "source_type": "research",
      "search_round": 2,
      "initial_inspection": "Abstract and source metadata recorded in the initial inventory",
      "current_manuscript_locations": [
        {
          "section": 2,
          "title": "From space operating conditions to technical requirements",
          "source_file": "sections/02_requirements.tex"
        },
        {
          "section": 5,
          "title": "Prediction and task planning",
          "source_file": "sections/05_planning.tex"
        },
        {
          "section": 6,
          "title": "Action generation and physical execution",
          "source_file": "sections/06_action.tex"
        },
        {
          "section": 8,
          "title": "Simulation, physical validation, and evaluation",
          "source_file": "sections/08_validation.tex"
        },
        {
          "section": 9,
          "title": "Synthesis and research priorities",
          "source_file": "sections/09_discussion.tex"
        }
      ],
      "revision_checks": [
        {
          "url": "https://arxiv.org/html/2610.01093v1",
          "version": "v1",
          "locator": "Fig. 1; §III-A2; §III-B; §V-D1; §VI",
          "facts": [
            "OrbitTAMP parses language into a partial MissionConfig, then completes behavior/duration and waypoints before trajectory optimization.",
            "Hard constraints can encode time of flight, delta-v budget, and keep-out-zone dimensions.",
            "Preferences rank admissible candidates and are distinct from feasibility constraints.",
            "The final trajectory is nominal and open-loop under the adopted dynamics; structurally valid semantic errors may survive verification."
          ],
          "inspection": "Relevant full-text methodological passages"
        },
        {
          "url": "https://arxiv.org/html/2610.01093v1",
          "version": "arXiv 2610.01093v1",
          "locator": "Sections III-B4, IV-E, V-C and V-D1; VI",
          "reading_this_revision": "Relevant full-text sections"
        },
        {
          "url": "https://arxiv.org/html/2610.01093v1",
          "version": "arXiv:2610.01093v1",
          "locator": "Section IV case-study setup before IV-A; Section III common mission representation.",
          "facts": [
            "The rendezvous/inspection case represents relative motion using scaled quasi-nonsingular relative orbital elements.",
            "The physical scenario includes the target's initial orbital elements; target orbital phase is one varied condition."
          ],
          "boundaries": [
            "The source supports orbital-phase-dependent relative-motion requirements in the approach regime.",
            "Its numerical nominal trajectories do not demonstrate coupled manipulator contact or post-capture stabilization."
          ],
          "inspection": "Relevant original full-text sections rechecked during the second audit.",
          "used_at": [
            "02_requirements.tex: mission-stage dynamics paragraph"
          ]
        },
        {
          "url": "https://arxiv.org/html/2610.01093v1",
          "sections": [
            "III-B1",
            "IV-E",
            "V-C",
            "Table VI",
            "V-D1"
          ],
          "claims": [
            "The off-the-shelf language model is prompted to produce a partial MissionConfig; the prompt is developed on 100 commands and frozen before two independent 100-command held-out evaluations.",
            "The held-out-instance split samples new mission specifications and compositions in familiar linguistic styles. The structural split adds an unseen terse radio-communication register. Both stay within the supported mission families and ontology.",
            "Exact partial-MissionConfig recovery on instance/structural splits is 92%/57% for the frozen rule parser, 78%/70% for Qwen3.5-9B, and 98%/98% for GPT-5.6 Terra with high reasoning effort.",
            "Section V-C holds downstream planning modules fixed when varying parsers. These outcomes establish conditional parser differences, not a same-architecture pretraining ablation or physical mission success. The 75%-to-88% verifier revision result remains a separate development-split experiment."
          ],
          "read_scope": "Targeted primary full-text reading of parsing implementation, split design, Table VI and adjacent rule-baseline and downstream-control passages; not a new full-paper rereading.",
          "check_date": "2026-10-15"
        },
        {
          "url": "https://arxiv.org/html/2610.01093v1",
          "locator": "Section V-C, Table VI; Section V-D and V-D1, Figure 7(a); Section III-B4; Section VI",
          "facts": [
            "The verifier-revision experiment uses Qwen3.5-9B and the 100-command development split.",
            "Exact recovery of the partial MissionConfig rises from 75% with no revision to 88% with a maximum of two revisions; there is no further gain through a maximum of five.",
            "The deterministic verifier runs for every budget; zero revisions means rejection on detected inconsistency, while positive budgets permit correction using localized feedback."
          ],
          "limits": [
            "The maximum revision budget is not a fixed number of calls per command.",
            "This is development-split parsing accuracy, not held-out-task generalization, trajectory completion, or closed-loop mission success.",
            "Structurally valid semantic errors may escape detection. The generated trajectory is nominal and open-loop; online replanning is future work."
          ],
          "used_at": [
            "sections/05_planning.tex, Section 5.3"
          ]
        }
      ]
    },
    {
      "citation_key": "E09",
      "title_latex": "Fine-tuning LLMs for Autonomous Spacecraft Control: A Case Study Using Kerbal Space Program",
      "bibliographic_year": "2024",
      "reviewed_eprint": "2408.08676v1",
      "version_note": null,
      "source_url": "https://arxiv.org/abs/2408.08676v1",
      "doi": null,
      "role": "space_direct",
      "source_type": "research",
      "search_round": 2,
      "initial_inspection": "Abstract and source metadata recorded in the initial inventory",
      "current_manuscript_locations": [
        {
          "section": 6,
          "title": "Action generation and physical execution",
          "source_file": "sections/06_action.tex"
        }
      ],
      "revision_checks": [
        {
          "url": "https://arxiv.org/html/2408.08676v1",
          "version": "v1",
          "locator": "Abstract; §1; Fig. 1; §2",
          "facts": [
            "The paper fine-tunes GPT-3.5 and LLaMA for a KSPDG pursuit-evasion spacecraft-control setting.",
            "Mission telemetry becomes text input, and function-call outputs contain throttle vectors and textual explanations.",
            "The evidence is simulation, not spacecraft flight."
          ],
          "inspection": "Relevant full-text methodological passages"
        }
      ]
    },
    {
      "citation_key": "E13",
      "title_latex": "Research Status and Application Prospects of Multimodal Large Models for Space Robotics",
      "bibliographic_year": "2026",
      "reviewed_eprint": null,
      "version_note": "In Chinese; title translated",
      "source_url": "https://www.spacejournal.cn/htqgc/article/doi/10.3969/j.issn.1673-8748.2026.01.017",
      "doi": "10.3969/j.issn.1673-8748.2026.01.017",
      "role": "space_direct",
      "source_type": "survey",
      "search_round": 2,
      "initial_inspection": "Abstract and source metadata recorded in the initial inventory",
      "current_manuscript_locations": [
        {
          "section": 1,
          "title": "Introduction and scope",
          "source_file": "sections/01_introduction.tex"
        }
      ],
      "revision_checks": [
        {
          "url": "https://ycyk.spacejournal.cn/cn/article/id/2deb251f-df40-4331-a1b3-d0f33886dbb8",
          "locator": "Original journal-platform abstract, second sentence; English title and volume/issue metadata on the same page.",
          "facts": [
            "The abstract explicitly identifies task-planning strategies and end-to-end control strategies as two dimensions for organizing representative work.",
            "It discusses application needs across perception, semantic understanding, task planning and operation execution."
          ],
          "boundaries": [
            "Only the original abstract and bibliographic record were inspected; no absence claim about physical adaptation or validation in the full survey is made.",
            "Table 1 records the stated organizing emphasis, not a comparative quality rating."
          ],
          "inspection": "Original journal abstract exposed by the search index. The older www.spacejournal.cn URL failed; the alternate journal-platform record supplied the verified abstract.",
          "used_at": [
            "01_introduction.tex: Table 1 space robotics and multimodal models row"
          ]
        },
        {
          "url": "https://ycyk.spacejournal.cn/cn/article/id/2deb251f-df40-4331-a1b3-d0f33886dbb8",
          "version": "Original journal landing page as accessed on 15 October 2026",
          "reading_scope": "Original Chinese and English abstracts independently inspected; article full text not inspected",
          "locators": [
            "Chinese abstract, second sentence",
            "English abstract, paragraph beginning Representative studies"
          ],
          "verified_facts": [
            "The stated organization distinguishes task-planning strategies and end-to-end-control strategies.",
            "The abstract links multimodal models to space-robot perception, semantic understanding, planning and manipulation."
          ],
          "limits": "Only abstract-supported organizing themes are used. No claim about absent full-text coverage or comparative superiority is inferred."
        }
      ]
    },
    {
      "citation_key": "F01",
      "title_latex": "Artificial Intelligence-Enabled Space Robot Operations: Technologies, Challenges and Prospects",
      "bibliographic_year": "2026",
      "reviewed_eprint": "2609.16880v1",
      "version_note": null,
      "source_url": "https://arxiv.org/abs/2609.16880v1",
      "doi": null,
      "role": "space_direct",
      "source_type": "survey",
      "search_round": 1,
      "initial_inspection": "Full-text source or relevant sections recorded in the initial inventory",
      "current_manuscript_locations": [
        {
          "section": 1,
          "title": "Introduction and scope",
          "source_file": "sections/01_introduction.tex"
        }
      ],
      "revision_checks": [
        {
          "url": "https://arxiv.org/html/2609.16880v1",
          "locator": "Sections II-C, III, IV-C, V, VI",
          "focus": "Space-robot AI organized through capability foundations, formation, and deployment/evolution; already covers environmental constraints, closed-loop functions, simulation, and validation.",
          "inspection": "Relevant original review sections"
        },
        {
          "url": "https://arxiv.org/html/2609.16880v1",
          "version": "arXiv:2609.16880v1, 15 September 2026",
          "reading_scope": "Relevant original full-text passages independently opened during this revision",
          "locators": [
            "II-C: Space-Specific Constraints on AI-SRO",
            "III-B: Three-Layer Technical Framework for AI-SRO",
            "IV-A and Table II: simulation roles and limitations",
            "IV-C: Validation and Evaluation Benchmarks",
            "VI: AI-SRO Capability Deployment and Evolution",
            "VII: Future Research Directions"
          ],
          "verified_facts": [
            "Physics, data, resources, control cycles and safety constrain a coupled capability lifecycle.",
            "Simulator roles and limits differ across imaging, contact, spacecraft dynamics and software integration.",
            "Evaluation includes task outcomes, failures, resource consumption and progressive testing.",
            "Deployment discusses compression, hardware reliability, adaptation and continual capability evolution."
          ],
          "limits": "These passages establish substantial overlap. The revision makes no claim that F01 omits a topic, and does not claim novelty from environment-aware closed-loop organization. This targeted reading is not recorded as a complete rereading of every source cited by F01."
        }
      ]
    },
    {
      "citation_key": "F02",
      "title_latex": "Space-LLaVA: a Vision-Language Model Adapted to Extraterrestrial Applications",
      "bibliographic_year": "2024",
      "reviewed_eprint": "2408.05924v2",
      "version_note": "Revised 2025-01-18",
      "source_url": "https://arxiv.org/abs/2408.05924v2",
      "doi": null,
      "role": "space_direct",
      "source_type": "research",
      "search_round": 1,
      "initial_inspection": "Abstract and source metadata recorded in the initial inventory",
      "current_manuscript_locations": [
        {
          "section": 4,
          "title": "Multimodal perception and state representation",
          "source_file": "sections/04_perception.tex"
        },
        {
          "section": 7,
          "title": "Learning, adaptation, and onboard deployment",
          "source_file": "sections/07_adaptation.tex"
        },
        {
          "section": 8,
          "title": "Simulation, physical validation, and evaluation",
          "source_file": "sections/08_validation.tex"
        }
      ],
      "revision_checks": [
        {
          "url": "https://arxiv.org/html/2408.05924v2",
          "version": "v2",
          "locator": "§V-A–B; §VII, especially the paragraph beginning Finally and the GPT-4o experimental setup",
          "facts": [
            "Space-LLaVA is fine-tuned from LLaVA and evaluated on offline image-language tasks, including a held-out terrain-comparison task.",
            "The paper explicitly separates its later modular lunar-rover experiment from Space-LLaVA evaluation; GPT-4o supplies the high-level path-planning/runtime-monitoring example."
          ],
          "inspection": "Relevant full-text methodological passages"
        },
        {
          "url": "https://arxiv.org/html/2408.05924v2",
          "version": "arXiv 2408.05924v2 (2025-01-18)",
          "locator": "Sections V-A–C; VI; VII explicitly changes model/configuration",
          "reading_this_revision": "Relevant full-text sections"
        }
      ]
    },
    {
      "citation_key": "F03",
      "title_latex": "SpaceMind: A Modular and Self-Evolving Embodied Vision-Language Agent Framework for Autonomous On-orbit Servicing",
      "bibliographic_year": "2026",
      "reviewed_eprint": "2604.14399v1",
      "version_note": null,
      "source_url": "https://arxiv.org/abs/2604.14399v1",
      "doi": null,
      "role": "space_direct",
      "source_type": "research",
      "search_round": 1,
      "initial_inspection": "Abstract and source metadata recorded in the initial inventory",
      "current_manuscript_locations": [
        {
          "section": 5,
          "title": "Prediction and task planning",
          "source_file": "sections/05_planning.tex"
        },
        {
          "section": 8,
          "title": "Simulation, physical validation, and evaluation",
          "source_file": "sections/08_validation.tex"
        },
        {
          "section": 9,
          "title": "Synthesis and research priorities",
          "source_file": "sections/09_discussion.tex"
        }
      ],
      "revision_checks": [
        {
          "url": "https://arxiv.org/html/2604.14399v1",
          "version": "arXiv 2604.14399v1",
          "locator": "Sections 3.4, 4.1, 4.3–4.5; Tables 6–7; Section 5 limitations",
          "reading_this_revision": "Relevant full-text sections"
        },
        {
          "url": "https://arxiv.org/html/2604.14399v1",
          "sections": [
            "3.1",
            "3.5",
            "4.4",
            "Table 6",
            "4.5",
            "5"
          ],
          "claims": [
            "The VLM parameters remain frozen while episode summaries can produce persistent skill-instruction updates.",
            "The self-evolution campaign uses six groups with five consecutive rounds each, sharing the evolution workspace within a group; four groups improve relative to baseline.",
            "Task-scope binding prevents cross-task skill transfer. The experiment therefore supports recovery-instruction adaptation within repeated tasks rather than held-out cross-task transfer."
          ],
          "read_scope": "Targeted original method and self-evolution experiment passages, including the source's stated limitations.",
          "check_date": "2026-10-15"
        },
        {
          "url": "https://arxiv.org/html/2604.14399v1",
          "locator": "Section 3.4, quality gate and learned-skill generation; Section 4.4, Table 6; Section 4.5, Table 7 and collision discussion; Section 5, limitations",
          "facts": [
            "Self-evolution changes persistent skill instructions; task-scope binding blocks cross-task skill transfer.",
            "The authors identify failure recovery as the benefit and report no improvement for the two already-successful baseline groups.",
            "The 18 ground runs comprise six rendezvous passes out of six, four search-and-approach passes out of six, and six inspection runs scored separately.",
            "One inspection run collided after accumulated small motions across 15 iterations."
          ],
          "limits": [
            "These results support task-bound recovery knowledge, not demonstrated cross-task skill transfer.",
            "Inspection score must not be pooled with the navigation pass rates. Ground planar-robot operation and the UE5 campaign omit orbital dynamics."
          ],
          "used_at": [
            "sections/05_planning.tex, Section 5.2"
          ]
        }
      ]
    },
    {
      "citation_key": "F06",
      "title_latex": "LLM-KGFP: A chain-of-thought-driven knowledge graph planner for autonomous rover operations in lunar polar shadowed regions",
      "bibliographic_year": "2026",
      "reviewed_eprint": null,
      "version_note": null,
      "source_url": "https://www.sciencedirect.com/science/article/pii/S0273117726000566",
      "doi": "10.1016/j.asr.2026.01.031",
      "role": "space_direct",
      "source_type": "research",
      "search_round": 1,
      "initial_inspection": "Abstract and source metadata recorded in the initial inventory",
      "current_manuscript_locations": [
        {
          "section": 5,
          "title": "Prediction and task planning",
          "source_file": "sections/05_planning.tex"
        }
      ],
      "revision_checks": []
    },
    {
      "citation_key": "F07",
      "title_latex": "Reward-Free Continual Adaptation for Resilient Space Robots",
      "bibliographic_year": "2026",
      "reviewed_eprint": "2608.23452v1",
      "version_note": null,
      "source_url": "https://arxiv.org/abs/2608.23452v1",
      "doi": null,
      "role": "space_direct",
      "source_type": "research",
      "search_round": 1,
      "initial_inspection": "Abstract and source metadata recorded in the initial inventory",
      "current_manuscript_locations": [
        {
          "section": 5,
          "title": "Prediction and task planning",
          "source_file": "sections/05_planning.tex"
        },
        {
          "section": 7,
          "title": "Learning, adaptation, and onboard deployment",
          "source_file": "sections/07_adaptation.tex"
        },
        {
          "section": 9,
          "title": "Synthesis and research priorities",
          "source_file": "sections/09_discussion.tex"
        }
      ],
      "revision_checks": [
        {
          "url": "https://arxiv.org/html/2608.23452v1",
          "locator": "Section 4 Discussion and Conclusion",
          "inspection": "Relevant primary full-text limitation paragraph",
          "fact": "Authors state that online-adaptation optimization exceeds the strict power constraints of space-grade embedded computing; no numerical measured power is given here.",
          "checked_on": "2026-10-15"
        },
        {
          "metadata": {
            "citation_key": "F07",
            "arxiv_id": "2608.23452",
            "reviewed_version": "v1",
            "version_date": "2026-08-24",
            "checked_on": "2026-10-15",
            "inspection": "Primary full text; methods, results and discussion",
            "publication_type": "arXiv preprint version"
          },
          "url": "https://arxiv.org/html/2608.23452v1",
          "locator": "Sections 2.1-2.2; Section 3.1; Section 3.3 and Figure 3; Section 4",
          "facts": [
            "The DreamerV3 RSSM adaptation freezes observation encoder, decoder and reward predictor while updating the recurrent sequence model and latent transition.",
            "An actor-critic improves on imagined trajectories from the updated dynamics.",
            "Simulated failures comprise a locked rover wheel, failed thrusters, and screwdriver misalignment; reward-free recovery underperforms privileged rewards and exhibits later decay."
          ],
          "boundaries": [
            "Experiments are simulation-only.",
            "The method is specialized model-based RL, not demonstrated broad foundation-model transfer.",
            "The authors acknowledge adaptation computation exceeds the power limits of space-grade embedded modules; latent-representation drift is their proposed explanation for later decay."
          ]
        }
      ]
    },
    {
      "citation_key": "F08",
      "title_latex": "Lunar-Bench: Towards Evaluating Task-Oriented Reasoning of LLMs in Lunar Exploration Scenarios",
      "bibliographic_year": "2026",
      "reviewed_eprint": null,
      "version_note": null,
      "source_url": "https://aclanthology.org/2026.findings-acl.83/",
      "doi": "10.18653/v1/2026.findings-acl.83",
      "role": "space_direct",
      "source_type": "dataset",
      "search_round": 1,
      "initial_inspection": "Abstract and source metadata recorded in the initial inventory",
      "current_manuscript_locations": [
        {
          "section": 8,
          "title": "Simulation, physical validation, and evaluation",
          "source_file": "sections/08_validation.tex"
        }
      ],
      "revision_checks": []
    },
    {
      "citation_key": "F09",
      "title_latex": "Toward Self-Evolving Lunar Robotic Autonomy Through Contract-Governed Skill Registration",
      "bibliographic_year": "2026",
      "reviewed_eprint": null,
      "version_note": null,
      "source_url": "https://www.mdpi.com/3042-7576/1/3/15",
      "doi": "10.3390/astronautics1030015",
      "role": "space_direct",
      "source_type": "research",
      "search_round": 1,
      "initial_inspection": "Full-text source or relevant sections recorded in the initial inventory",
      "current_manuscript_locations": [
        {
          "section": 5,
          "title": "Prediction and task planning",
          "source_file": "sections/05_planning.tex"
        },
        {
          "section": 8,
          "title": "Simulation, physical validation, and evaluation",
          "source_file": "sections/08_validation.tex"
        }
      ],
      "revision_checks": [
        {
          "url": "https://www.mdpi.com/3042-7576/1/3/15",
          "version": "Publisher article, 2026-08-11",
          "locator": "Sections 4–6, especially 4.1, 6.1, 6.3, 6.4",
          "reading_this_revision": "Extensive primary publisher indexed full-text passages; direct page unavailable"
        }
      ]
    },
    {
      "citation_key": "F10",
      "title_latex": "Zero-shot semantic landmark-based visual odometry using foundation models for unstructured planetary exploration",
      "bibliographic_year": "2026",
      "reviewed_eprint": null,
      "version_note": null,
      "source_url": "https://www.frontiersin.org/journals/robotics-and-ai/articles/10.3389/frobt.2026.1819714/full",
      "doi": "10.3389/frobt.2026.1819714",
      "role": "space_direct",
      "source_type": "research",
      "search_round": 1,
      "initial_inspection": "Full-text source or relevant sections recorded in the initial inventory",
      "current_manuscript_locations": [
        {
          "section": 4,
          "title": "Multimodal perception and state representation",
          "source_file": "sections/04_perception.tex"
        }
      ],
      "revision_checks": [
        {
          "url": "https://www.frontiersin.org/journals/robotics-and-ai/articles/10.3389/frobt.2026.1819714/full",
          "locator": "Figure 1; Sections 2.1, 2.5, 3.1; limitations on external depth",
          "facts": [
            "SAM landmarks and DINOv2 descriptors feed a geometric visual-odometry backend.",
            "Metric scale comes from simulator Z-buffer depth for LuSNAR and stereo-disparity depth for Katwijk."
          ],
          "limits": [
            "Monocular RGB supplies the semantic frontend but does not independently establish metric scale.",
            "The authors leave sensitivity to depth uncertainty unquantified."
          ],
          "used_at": [
            "sections/04_perception.tex, Section 4.1"
          ]
        }
      ]
    },
    {
      "citation_key": "F12",
      "title_latex": "NASA's Perseverance Rover Completes First AI-Planned Drive on Mars",
      "bibliographic_year": "2026",
      "reviewed_eprint": null,
      "version_note": "Accessed 2026-10-15",
      "source_url": "https://www.nasa.gov/missions/mars-2020-perseverance/perseverance-rover/nasas-perseverance-rover-completes-first-ai-planned-drive-on-mars/",
      "doi": null,
      "role": "space_direct",
      "source_type": "reference",
      "search_round": 1,
      "initial_inspection": "Full-text source or relevant sections recorded in the initial inventory",
      "current_manuscript_locations": [
        {
          "section": 5,
          "title": "Prediction and task planning",
          "source_file": "sections/05_planning.tex"
        },
        {
          "section": 8,
          "title": "Simulation, physical validation, and evaluation",
          "source_file": "sections/08_validation.tex"
        }
      ],
      "revision_checks": [
        {
          "url": "https://www.nasa.gov/missions/mars-2020-perseverance/perseverance-rover/nasas-perseverance-rover-completes-first-ai-planned-drive-on-mars/",
          "version": "NASA official mission report",
          "locator": "Main report; Progress for Mars, beyond",
          "reading_this_revision": "Primary agency report"
        }
      ]
    },
    {
      "citation_key": "F13",
      "title_latex": "RT-2: Vision-Language-Action Models Transfer Web Knowledge to Robotic Control",
      "bibliographic_year": "2023",
      "reviewed_eprint": "2307.15818v1",
      "version_note": null,
      "source_url": "https://arxiv.org/abs/2307.15818v1",
      "doi": null,
      "role": "ground_transfer",
      "source_type": "research",
      "search_round": 1,
      "initial_inspection": "Abstract and source metadata recorded in the initial inventory",
      "current_manuscript_locations": [
        {
          "section": 6,
          "title": "Action generation and physical execution",
          "source_file": "sections/06_action.tex"
        }
      ],
      "revision_checks": []
    },
    {
      "citation_key": "F14",
      "title_latex": "OpenVLA: An Open-Source Vision-Language-Action Model",
      "bibliographic_year": "2024",
      "reviewed_eprint": "2406.09246v3",
      "version_note": null,
      "source_url": "https://arxiv.org/abs/2406.09246v3",
      "doi": null,
      "role": "ground_transfer",
      "source_type": "research",
      "search_round": 1,
      "initial_inspection": "Abstract and source metadata recorded in the initial inventory",
      "current_manuscript_locations": [
        {
          "section": 3,
          "title": "An embodied closed loop for model integration",
          "source_file": "sections/03_architecture.tex"
        },
        {
          "section": 6,
          "title": "Action generation and physical execution",
          "source_file": "sections/06_action.tex"
        },
        {
          "section": 7,
          "title": "Learning, adaptation, and onboard deployment",
          "source_file": "sections/07_adaptation.tex"
        },
        {
          "section": 9,
          "title": "Synthesis and research priorities",
          "source_file": "sections/09_discussion.tex"
        }
      ],
      "revision_checks": [
        {
          "url": "https://arxiv.org/html/2406.09246v3",
          "version": "v3, matching current bibliography",
          "locator": "Fig. 2; §§3.1–3.2",
          "facts": [
            "OpenVLA concatenates DINOv2 and SigLIP visual features and projects them into a Llama 2 language backbone.",
            "Each action dimension is discretized into 256 bins spanning its training-data first-to-99th-percentile interval.",
            "Action tokens are learned with next-token prediction."
          ],
          "inspection": "Relevant full-text methodological passages"
        },
        {
          "url": "https://arxiv.org/html/2406.09246v3",
          "version": "v3",
          "locator": "Section 5.2; Table 7; Section 6",
          "verified": true,
          "claims": [
            "OpenVLA (scratch) directly fine-tunes the base Prismatic VLM on target robot data, removing the OpenX robot-pretraining stage while retaining vision-language pretraining.",
            "Table 7 reports higher average success with robot pretraining: 67.2% versus 43.4% on Franka-Tabletop and 58.3% versus 21.7% on Franka-DROID.",
            "Original OpenVLA predicts a single action; the paper discusses incorporating action chunking as future work."
          ],
          "implementation_note": "Section 9 summarizes the average target-task success benefit without reproducing the Table 7 numbers; Table 3 now labels the family Learned action policies and describes lower-level control between policy updates."
        },
        {
          "url": "https://arxiv.org/html/2406.09246v3",
          "version": "arXiv:2406.09246v3",
          "locator": "Sections 3.1–3.3, especially the Prismatic-7B initialization and subsequent action-prediction training.",
          "facts": [
            "OpenVLA fine-tunes a pretrained Prismatic-7B vision-language backbone for robot action prediction.",
            "It subsequently trains on a diverse robot-data mixture; VLM initialization does not replace robot-policy training."
          ],
          "boundaries": [
            "The comparison concerns the origin of reusable model components, not a separation between methods that use robot data and methods that do not.",
            "Terrestrial robot evidence does not establish transfer under space dynamics."
          ],
          "inspection": "Original methodological passages rechecked during editing.",
          "used_at": [
            "03_architecture.tex: unified-policy initialization comparison"
          ]
        }
      ]
    },
    {
      "citation_key": "F15",
      "title_latex": "Octo: An Open-Source Generalist Robot Policy",
      "bibliographic_year": "2024",
      "reviewed_eprint": "2405.12213v2",
      "version_note": null,
      "source_url": "https://arxiv.org/abs/2405.12213v2",
      "doi": null,
      "role": "ground_transfer",
      "source_type": "research",
      "search_round": 1,
      "initial_inspection": "Abstract and source metadata recorded in the initial inventory",
      "current_manuscript_locations": [
        {
          "section": 3,
          "title": "An embodied closed loop for model integration",
          "source_file": "sections/03_architecture.tex"
        },
        {
          "section": 6,
          "title": "Action generation and physical execution",
          "source_file": "sections/06_action.tex"
        },
        {
          "section": 7,
          "title": "Learning, adaptation, and onboard deployment",
          "source_file": "sections/07_adaptation.tex"
        }
      ],
      "revision_checks": [
        {
          "url": "https://arxiv.org/html/2405.12213v2",
          "version": "v2, matching current bibliography",
          "locator": "§III-C Action Decoding and Finetuning; Appendix D",
          "facts": [
            "Octo uses a conditional diffusion action head.",
            "A single Transformer backbone pass supplies the conditioning embedding; iterative denoising takes place in the smaller action head."
          ],
          "inspection": "Relevant full-text methodological passages"
        },
        {
          "url": "https://arxiv.org/html/2405.12213v2",
          "version": "arXiv:2405.12213v2",
          "locator": "Introduction; Sections III-A to III-D, especially task/observation tokenizers and robot-policy pretraining; Figure 1.",
          "facts": [
            "Octo pretrains a reusable generalist robot policy on a mixture of robot trajectories.",
            "Its language tokenizer uses a pretrained T5 model; the revised prose distinguishes policy-backbone pretraining rather than claiming that every Octo component is trained from scratch."
          ],
          "boundaries": [
            "Its generality is supported by its stated robot-data training and adaptation experiments; this does not establish an equivalent scope of space tasks.",
            "No claim of architectural exclusivity between VLM-based initialization and robot-data training is made."
          ],
          "inspection": "Original abstract, introduction and relevant architecture/training passages rechecked during editing.",
          "used_at": [
            "03_architecture.tex: unified-policy initialization comparison"
          ]
        }
      ]
    },
    {
      "citation_key": "F16",
      "title_latex": "$\\pi_0$: A Vision-Language-Action Flow Model for General Robot Control",
      "bibliographic_year": "2024",
      "reviewed_eprint": "2410.24164v4",
      "version_note": "Revised 2026-01-08",
      "source_url": "https://arxiv.org/abs/2410.24164v4",
      "doi": null,
      "role": "ground_transfer",
      "source_type": "research",
      "search_round": 1,
      "initial_inspection": "Abstract and source metadata recorded in the initial inventory",
      "current_manuscript_locations": [
        {
          "section": 3,
          "title": "An embodied closed loop for model integration",
          "source_file": "sections/03_architecture.tex"
        },
        {
          "section": 6,
          "title": "Action generation and physical execution",
          "source_file": "sections/06_action.tex"
        }
      ],
      "revision_checks": [
        {
          "url": "https://arxiv.org/html/2410.24164v4",
          "version": "v4, matching current bibliography",
          "locator": "§III Model; Appendix A-B Action Expert; Appendix A-D Inference",
          "facts": [
            "Pi0 initializes its visual-language component from PaliGemma and uses separate action-expert weights for robot states and noisy action tokens.",
            "The experts interact through attention; conditional flow matching learns the vector field integrated to produce action chunks."
          ],
          "inspection": "Relevant full-text methodological passages"
        },
        {
          "url": "https://arxiv.org/html/2410.24164v4",
          "version": "arXiv:2410.24164v4, revised 2026-01-08.",
          "locator": "Figure 3; Sections III–IV; Appendix A-B, especially PaliGemma initialization and action-expert weights.",
          "facts": [
            "The visual-language backbone is initialized from PaliGemma, while separate action-expert parameters are initialized from scratch.",
            "The resulting model is trained on robot data before downstream post-training."
          ],
          "boundaries": [
            "The initialization comparison does not imply that all model parameters inherit a VLM or that robot-data training is absent.",
            "This is a terrestrial policy architecture, not direct space validation."
          ],
          "inspection": "Original architecture and initialization passages rechecked during editing.",
          "used_at": [
            "03_architecture.tex: unified-policy initialization comparison"
          ]
        }
      ]
    },
    {
      "citation_key": "F17",
      "title_latex": "Diffusion Policy: Visuomotor Policy Learning via Action Diffusion",
      "bibliographic_year": "2023",
      "reviewed_eprint": "2303.04137v1",
      "version_note": null,
      "source_url": "https://arxiv.org/abs/2303.04137v1",
      "doi": null,
      "role": "ground_transfer",
      "source_type": "research",
      "search_round": 1,
      "initial_inspection": "Abstract and source metadata recorded in the initial inventory",
      "current_manuscript_locations": [
        {
          "section": 6,
          "title": "Action generation and physical execution",
          "source_file": "sections/06_action.tex"
        }
      ],
      "revision_checks": [
        {
          "url": "https://arxiv.org/html/2303.04137v1",
          "version": "v1, matching current bibliography",
          "locator": "§IV-C, Closed-loop action-sequence prediction; action horizon experiments",
          "facts": [
            "Diffusion Policy predicts a sequence via conditional denoising.",
            "It distinguishes observation horizon, action prediction horizon, and action execution horizon; only the selected execution horizon runs before replanning.",
            "The revised review denotes prediction by H and execution by K, rather than copying the paper-specific Tp/Ta notation."
          ],
          "inspection": "Relevant full-text methodological passages"
        }
      ]
    },
    {
      "citation_key": "F18",
      "title_latex": "Do As I Can, Not As I Say: Grounding Language in Robotic Affordances",
      "bibliographic_year": "2022",
      "reviewed_eprint": "2204.01691v2",
      "version_note": null,
      "source_url": "https://arxiv.org/abs/2204.01691v2",
      "doi": null,
      "role": "ground_transfer",
      "source_type": "research",
      "search_round": 1,
      "initial_inspection": "Abstract and source metadata recorded in the initial inventory",
      "current_manuscript_locations": [
        {
          "section": 3,
          "title": "An embodied closed loop for model integration",
          "source_file": "sections/03_architecture.tex"
        },
        {
          "section": 5,
          "title": "Prediction and task planning",
          "source_file": "sections/05_planning.tex"
        },
        {
          "section": 6,
          "title": "Action generation and physical execution",
          "source_file": "sections/06_action.tex"
        }
      ],
      "revision_checks": []
    },
    {
      "citation_key": "F19",
      "title_latex": "PaLM-E: An Embodied Multimodal Language Model",
      "bibliographic_year": "2023",
      "reviewed_eprint": "2303.03378v1",
      "version_note": null,
      "source_url": "https://arxiv.org/abs/2303.03378v1",
      "doi": null,
      "role": "ground_transfer",
      "source_type": "research",
      "search_round": 1,
      "initial_inspection": "Abstract and source metadata recorded in the initial inventory",
      "current_manuscript_locations": [
        {
          "section": 3,
          "title": "An embodied closed loop for model integration",
          "source_file": "sections/03_architecture.tex"
        },
        {
          "section": 4,
          "title": "Multimodal perception and state representation",
          "source_file": "sections/04_perception.tex"
        },
        {
          "section": 5,
          "title": "Prediction and task planning",
          "source_file": "sections/05_planning.tex"
        }
      ],
      "revision_checks": [
        {
          "url": "https://arxiv.org/html/2303.03378v1",
          "version": "v1, matching current bibliography",
          "locator": "§1 paragraphs describing continuous-input injection; §3; §4; Fig. 1",
          "facts": [
            "Images and continuous state estimates are encoded in the language embedding space and interleaved with text.",
            "Robot-facing sequential decisions are natural text interpreted by downstream policies."
          ],
          "inspection": "Relevant full-text methodological passages"
        }
      ]
    },
    {
      "citation_key": "F20",
      "title_latex": "Mastering Diverse Domains through World Models",
      "bibliographic_year": "2023",
      "reviewed_eprint": "2301.04104v2",
      "version_note": "Revised 2024-04-17",
      "source_url": "https://arxiv.org/abs/2301.04104v2",
      "doi": null,
      "role": "background",
      "source_type": "research",
      "search_round": 1,
      "initial_inspection": "Abstract and source metadata recorded in the initial inventory",
      "current_manuscript_locations": [
        {
          "section": 5,
          "title": "Prediction and task planning",
          "source_file": "sections/05_planning.tex"
        }
      ],
      "revision_checks": []
    },
    {
      "citation_key": "G01",
      "title_latex": "Beyond Sight: Finetuning Generalist Robot Policies with Heterogeneous Sensors via Language Grounding",
      "bibliographic_year": "2025",
      "reviewed_eprint": "2501.04693v3",
      "version_note": null,
      "source_url": "https://arxiv.org/abs/2501.04693v3",
      "doi": null,
      "role": "ground_transfer",
      "source_type": "research",
      "search_round": 2,
      "initial_inspection": "Abstract and source metadata recorded in the initial inventory",
      "current_manuscript_locations": [
        {
          "section": 4,
          "title": "Multimodal perception and state representation",
          "source_file": "sections/04_perception.tex"
        }
      ],
      "revision_checks": [
        {
          "url": "https://arxiv.org/html/2501.04693v3",
          "version": "v3",
          "locator": "Method, auxiliary losses; Eq. for combined learning objective",
          "facts": [
            "FuSe combines imitation learning with multimodal contrastive and language-generation losses to encourage use of newly added modalities.",
            "Its tactile pathway uses a pretrained tactile encoder and finetunes it with the policy backbone."
          ],
          "inspection": "Relevant full-text methodological passages"
        }
      ]
    },
    {
      "citation_key": "G02",
      "title_latex": "ForceVLA: Enhancing VLA Models with a Force-aware MoE for Contact-rich Manipulation",
      "bibliographic_year": "2025",
      "reviewed_eprint": "2505.22159v3",
      "version_note": null,
      "source_url": "https://arxiv.org/abs/2505.22159v3",
      "doi": null,
      "role": "ground_transfer",
      "source_type": "research",
      "search_round": 2,
      "initial_inspection": "Full-text source or relevant sections recorded in the initial inventory",
      "current_manuscript_locations": [
        {
          "section": 2,
          "title": "From space operating conditions to technical requirements",
          "source_file": "sections/02_requirements.tex"
        },
        {
          "section": 6,
          "title": "Action generation and physical execution",
          "source_file": "sections/06_action.tex"
        }
      ],
      "revision_checks": [
        {
          "url": "https://arxiv.org/html/2505.22159v3",
          "version": "v3",
          "locator": "§3 Problem Formulation; §§4.1–4.2",
          "facts": [
            "ForceVLA adds force-aware mixture-of-experts fusion during action decoding to a pi0-based conditional flow model.",
            "The state is TCP pose plus gripper width; external six-axis wrench is expressed in the world frame.",
            "Force is an observation conditioning action generation; the formulation does not itself impose a hard maximum-load constraint."
          ],
          "inspection": "Relevant full-text methodological passages"
        }
      ]
    },
    {
      "citation_key": "G03",
      "title_latex": "AnyTouch: Learning Unified Static-Dynamic Representation across Multiple Visuo-tactile Sensors",
      "bibliographic_year": "2025",
      "reviewed_eprint": "2502.12191v3",
      "version_note": null,
      "source_url": "https://arxiv.org/abs/2502.12191v3",
      "doi": null,
      "role": "ground_transfer",
      "source_type": "research",
      "search_round": 2,
      "initial_inspection": "Abstract and source metadata recorded in the initial inventory",
      "current_manuscript_locations": [
        {
          "section": 2,
          "title": "From space operating conditions to technical requirements",
          "source_file": "sections/02_requirements.tex"
        },
        {
          "section": 4,
          "title": "Multimodal perception and state representation",
          "source_file": "sections/04_perception.tex"
        }
      ],
      "revision_checks": [
        {
          "url": "https://arxiv.org/html/2502.12191v3",
          "version": "v3",
          "locator": "Fig. 2; §§4.1–4.4",
          "facts": [
            "AnyTouch unifies static tactile images and dynamic tactile videos via shared tokenization.",
            "The method combines masked modeling, multimodal alignment, cross-sensor matching, and sensor tokens."
          ],
          "inspection": "Relevant full-text methodological passages"
        }
      ]
    },
    {
      "citation_key": "G04",
      "title_latex": "FTP-1: A Generalist Foundation Tactile Policy Across Tactile Sensors for Contact-Rich Manipulation",
      "bibliographic_year": "2026",
      "reviewed_eprint": "2606.13102v3",
      "version_note": null,
      "source_url": "https://arxiv.org/abs/2606.13102v3",
      "doi": null,
      "role": "ground_transfer",
      "source_type": "research",
      "search_round": 2,
      "initial_inspection": "Full-text source or relevant sections recorded in the initial inventory",
      "current_manuscript_locations": [
        {
          "section": 6,
          "title": "Action generation and physical execution",
          "source_file": "sections/06_action.tex"
        }
      ],
      "revision_checks": [
        {
          "version": "arXiv:2606.13102v3, 13 October 2026",
          "url": "https://arxiv.org/html/2606.13102v3",
          "locator": "Sections 2.1–2.3; Section 4 introductory transfer description and Section 4.1; Appendix B.4",
          "facts": [
            "Sensor-specific encoders map tactile observations into functional-area tokens, processed by a shared tactile Transformer.",
            "The action expert attends to the tactile and vision-language streams; these context streams retain separate processing.",
            "Unseen-sensor experiments train new sensor-specific encoders with demonstrations from the target hardware while reusing pretrained components.",
            "Section 4 initializes new sensor-specific encoders for unseen sensors and trains them on target demonstrations; these are not already-pretrained encoders for that sensor."
          ],
          "boundaries": [
            "The reported transfer requires finetuning and does not establish arbitrary zero-shot sensor use.",
            "Sensory interface transfer does not demonstrate floating-base dynamics adaptation."
          ],
          "inspection": "Primary version-3 architecture and unseen-sensor transfer passages rechecked.",
          "used_at": [
            "06_action.tex Section 6.3; existing citation expanded without a new bibliography key"
          ]
        }
      ]
    },
    {
      "citation_key": "G05",
      "title_latex": "Scaling Proprioceptive-Visual Learning with Heterogeneous Pre-trained Transformers",
      "bibliographic_year": "2024",
      "reviewed_eprint": "2409.20537v1",
      "version_note": null,
      "source_url": "https://arxiv.org/abs/2409.20537v1",
      "doi": null,
      "role": "ground_transfer",
      "source_type": "research",
      "search_round": 2,
      "initial_inspection": "Abstract and source metadata recorded in the initial inventory",
      "current_manuscript_locations": [
        {
          "section": 2,
          "title": "From space operating conditions to technical requirements",
          "source_file": "sections/02_requirements.tex"
        },
        {
          "section": 4,
          "title": "Multimodal perception and state representation",
          "source_file": "sections/04_perception.tex"
        }
      ],
      "revision_checks": [
        {
          "url": "https://arxiv.org/html/2409.20537v1",
          "version": "v1",
          "locator": "Fig. 2–3; §§3.1–3.3",
          "facts": [
            "HPT has embodiment-specific stems, a shared Transformer trunk, and task/embodiment-specific action heads.",
            "Visual and proprioceptive tokenizers map heterogeneous observations to fixed-length token sets.",
            "For transfer, stem and head parameters are reinitialized with new input/output dimensions and trunk parameters are frozen."
          ],
          "inspection": "Relevant full-text methodological passages"
        }
      ]
    },
    {
      "citation_key": "G08",
      "title_latex": "FAST: Efficient Action Tokenization for Vision-Language-Action Models",
      "bibliographic_year": "2025",
      "reviewed_eprint": "2501.09747v1",
      "version_note": null,
      "source_url": "https://arxiv.org/abs/2501.09747v1",
      "doi": null,
      "role": "ground_transfer",
      "source_type": "research",
      "search_round": 2,
      "initial_inspection": "Abstract and source metadata recorded in the initial inventory",
      "current_manuscript_locations": [
        {
          "section": 6,
          "title": "Action generation and physical execution",
          "source_file": "sections/06_action.tex"
        },
        {
          "section": 7,
          "title": "Learning, adaptation, and onboard deployment",
          "source_file": "sections/07_adaptation.tex"
        }
      ],
      "revision_checks": []
    },
    {
      "citation_key": "G10",
      "title_latex": "Learning Interactive Real-World Simulators",
      "bibliographic_year": "2023",
      "reviewed_eprint": "2310.06114v3",
      "version_note": "Revised 2024-09-26",
      "source_url": "https://arxiv.org/abs/2310.06114v3",
      "doi": null,
      "role": "ground_transfer",
      "source_type": "research",
      "search_round": 2,
      "initial_inspection": "Abstract and source metadata recorded in the initial inventory",
      "current_manuscript_locations": [
        {
          "section": 3,
          "title": "An embodied closed loop for model integration",
          "source_file": "sections/03_architecture.tex"
        },
        {
          "section": 5,
          "title": "Prediction and task planning",
          "source_file": "sections/05_planning.tex"
        }
      ],
      "revision_checks": [
        {
          "url": "https://arxiv.org/html/2310.06114v3",
          "version": "v3",
          "locator": "§2.2, Simulating Real-World Interactions and Parametrizing and Training the Simulator",
          "facts": [
            "UniSim predicts future video observations conditioned on observation history and a supplied action, parameterized through video diffusion.",
            "The simulated interaction supports downstream policy learning."
          ],
          "inspection": "Relevant full-text methodological passages"
        }
      ]
    },
    {
      "citation_key": "G11",
      "title_latex": "GR-2: A Generative Video-Language-Action Model with Web-Scale Knowledge for Robot Manipulation",
      "bibliographic_year": "2024",
      "reviewed_eprint": "2410.06158v1",
      "version_note": null,
      "source_url": "https://arxiv.org/abs/2410.06158v1",
      "doi": null,
      "role": "ground_transfer",
      "source_type": "research",
      "search_round": 2,
      "initial_inspection": "Abstract and source metadata recorded in the initial inventory",
      "current_manuscript_locations": [
        {
          "section": 5,
          "title": "Prediction and task planning",
          "source_file": "sections/05_planning.tex"
        },
        {
          "section": 6,
          "title": "Action generation and physical execution",
          "source_file": "sections/06_action.tex"
        }
      ],
      "revision_checks": [
        {
          "url": "https://arxiv.org/html/2410.06158v1",
          "version": "v1",
          "locator": "§§2.1–2.2; Eq. 2",
          "facts": [
            "GR-2 has video-generation pretraining followed by robot-trajectory adaptation for joint video/action prediction.",
            "Its action-trajectory generator is a conditional VAE.",
            "Ground Kinova deployment optimizes predicted Cartesian trajectories and uses a whole-body controller to supply low-level joint actions at 200 Hz; this is not the model inference frequency."
          ],
          "inspection": "Relevant full-text methodological passages"
        }
      ]
    },
    {
      "citation_key": "G12",
      "title_latex": "DreamGen: Unlocking Generalization in Robot Learning through Video World Models",
      "bibliographic_year": "2025",
      "reviewed_eprint": "2505.12705v2",
      "version_note": null,
      "source_url": "https://arxiv.org/abs/2505.12705v2",
      "doi": null,
      "role": "ground_transfer",
      "source_type": "research",
      "search_round": 2,
      "initial_inspection": "Abstract and source metadata recorded in the initial inventory",
      "current_manuscript_locations": [
        {
          "section": 5,
          "title": "Prediction and task planning",
          "source_file": "sections/05_planning.tex"
        },
        {
          "section": 7,
          "title": "Learning, adaptation, and onboard deployment",
          "source_file": "sections/07_adaptation.tex"
        }
      ],
      "revision_checks": [
        {
          "url": "https://arxiv.org/html/2505.12705v2",
          "version": "v2",
          "locator": "Fig. 2; §§2.1–2.4",
          "facts": [
            "DreamGen adapts image-to-video models to a robot and generates videos from initial frames and instructions.",
            "Inverse-dynamics or latent-action models supply pseudo-actions for training a separate policy.",
            "The pipeline uses video generation for training data rather than assuming runtime model-predictive control."
          ],
          "inspection": "Relevant full-text methodological passages"
        }
      ]
    },
    {
      "citation_key": "G13",
      "title_latex": "Cosmos Policy: Fine-Tuning Video Models for Visuomotor Control and Planning",
      "bibliographic_year": "2026",
      "reviewed_eprint": "2601.16163v1",
      "version_note": null,
      "source_url": "https://arxiv.org/abs/2601.16163v1",
      "doi": null,
      "role": "ground_transfer",
      "source_type": "research",
      "search_round": 2,
      "initial_inspection": "Full-text source or relevant sections recorded in the initial inventory",
      "current_manuscript_locations": [
        {
          "section": 3,
          "title": "An embodied closed loop for model integration",
          "source_file": "sections/03_architecture.tex"
        },
        {
          "section": 5,
          "title": "Prediction and task planning",
          "source_file": "sections/05_planning.tex"
        },
        {
          "section": 6,
          "title": "Action generation and physical execution",
          "source_file": "sections/06_action.tex"
        },
        {
          "section": 9,
          "title": "Synthesis and research priorities",
          "source_file": "sections/09_discussion.tex"
        }
      ],
      "revision_checks": [
        {
          "url": "https://arxiv.org/html/2601.16163v1",
          "version": "v1",
          "locator": "§§4–5; §5.1 ALOHA; Appendices A.2.4 and A.3.1",
          "facts": [
            "Cosmos Policy predicts actions, future states, and values; direct-policy evaluation discards future-state/value predictions rather than using them for planning.",
            "Its planning mode uses predictive outputs to assess candidates.",
            "In ALOHA evaluation, action chunks have 50 steps at 25 Hz and the full chunk executes before the next policy query: two seconds of action execution, plus a separately reported blocking inference pause.",
            "The full-chunk ALOHA setting must not be generalized to all benchmarks; RoboCasa uses a different prediction/execution horizon."
          ],
          "correction_note": "2026-10-15: the earlier check incorrectly inferred a two-second policy feedback interval from chunk duration. Appendix A.4.2 reports 0.95 seconds of direct inference on one H100; the detailed new check is recorded separately.",
          "inspection": "Relevant full-text methodological passages"
        },
        {
          "url": "https://arxiv.org/html/2601.16163v1",
          "version": "v1",
          "locator": "Section 5.2; Table 4",
          "verified": true,
          "claims": [
            "Cosmos Policy's random-initialization ablation uses the same number of gradient steps as the full pretrained policy.",
            "Table 4 reports LIBERO average success of 98.5% for the full policy and 94.6% without the pretrained model."
          ],
          "interpretation_boundary": "Supports the contribution of video-model initialization under the reported downstream training schedule; does not measure orbital transfer or establish a universal optimum over training budgets."
        },
        {
          "url": "https://arxiv.org/html/2601.16163v1",
          "locator": "Section 5.1; Appendix A.2.4; Appendix A.4.2, Cosmos Policy Inference Latency",
          "facts": [
            "The direct ALOHA configuration predicts and executes 50 actions at 25 Hz, yielding two seconds of action execution.",
            "Ten-step direct inference takes 0.95 seconds on one H100; the robot waits for this inference before executing the chunk.",
            "The separate best-of-eight planning configuration uses eight parallel H100 GPUs and takes 4.9 seconds."
          ],
          "limits": [
            "Execution duration is not the interval between policy-query starts. A 2.95-second serial cycle is arithmetic from execution plus inference and excludes other overhead; it is not separately reported as a measured cycle.",
            "Direct-policy and planning latency/hardware figures must remain separate."
          ],
          "used_at": [
            "sections/06_action.tex, Section 6.1"
          ]
        }
      ]
    },
    {
      "citation_key": "G14",
      "title_latex": "Multisensory Continual Learning: Adapting Pretrained Visuomotor Policies to Force",
      "bibliographic_year": "2026",
      "reviewed_eprint": "2606.30988v4",
      "version_note": null,
      "source_url": "https://arxiv.org/abs/2606.30988v4",
      "doi": null,
      "role": "ground_transfer",
      "source_type": "research",
      "search_round": 2,
      "initial_inspection": "Full-text source or relevant sections recorded in the initial inventory",
      "current_manuscript_locations": [
        {
          "section": 7,
          "title": "Learning, adaptation, and onboard deployment",
          "source_file": "sections/07_adaptation.tex"
        }
      ],
      "revision_checks": []
    },
    {
      "citation_key": "L01",
      "title_latex": "Neuromorphic Object Detection: An In-Depth Study and Future Directions",
      "bibliographic_year": "2026",
      "reviewed_eprint": null,
      "version_note": null,
      "source_url": "https://doi.org/10.1109/JPROC.2026.3717677",
      "doi": "10.1109/JPROC.2026.3717677",
      "role": "background",
      "source_type": "survey",
      "search_round": 1,
      "initial_inspection": "Published local PDF: indicated text sections and metadata",
      "current_manuscript_locations": [
        {
          "section": 1,
          "title": "Introduction and scope",
          "source_file": "sections/01_introduction.tex"
        },
        {
          "section": 4,
          "title": "Multimodal perception and state representation",
          "source_file": "sections/04_perception.tex"
        },
        {
          "section": 7,
          "title": "Learning, adaptation, and onboard deployment",
          "source_file": "sections/07_adaptation.tex"
        }
      ],
      "revision_checks": [
        {
          "locator": "Temporal/asynchronous processing and energy-evaluation discussion",
          "verified": "Supports distinction of event representation, asynchronous execution and measured versus operation-estimated energy.",
          "boundary": "Not a space robotic closed-loop experiment.",
          "inspection": "local published survey, previously verified and targeted reread"
        },
        {
          "url": "https://doi.org/10.1109/JPROC.2026.3717677",
          "locator": "Local PDF pp.8–10, 10–19, 19–21",
          "focus": "Neuromorphic detection organized by representation, temporal processing, fusion, asynchrony, latency and energy, including benchmark analysis.",
          "inspection": "Relevant original review sections"
        }
      ]
    },
    {
      "citation_key": "L02",
      "title_latex": "Theories and Methods for Large-Scale Brain-Inspired Neural Networks",
      "bibliographic_year": "2023",
      "reviewed_eprint": null,
      "version_note": "In Chinese; English title supplied by the authors",
      "source_url": "https://doi.org/10.1360/TB-2023-0775",
      "doi": "10.1360/TB-2023-0775",
      "role": "background",
      "source_type": "survey",
      "search_round": 1,
      "initial_inspection": "Published local PDF: indicated text sections and metadata",
      "current_manuscript_locations": [
        {
          "section": 1,
          "title": "Introduction and scope",
          "source_file": "sections/01_introduction.tex"
        },
        {
          "section": 4,
          "title": "Multimodal perception and state representation",
          "source_file": "sections/04_perception.tex"
        },
        {
          "section": 7,
          "title": "Learning, adaptation, and onboard deployment",
          "source_file": "sections/07_adaptation.tex"
        }
      ],
      "revision_checks": [
        {
          "url": "https://doi.org/10.1360/TB-2023-0775",
          "locator": "Local published PDF pp.4–6; §§2.1.2–2.1.4;",
          "facts": [
            "ANN-to-SNN conversion maps trained ANN activation behavior into a spiking implementation.",
            "Direct training uses surrogate-gradient approaches to propagate learning through temporal spiking dynamics.",
            "The reinforcement-learning discussion includes hybrid actor-critic architectures with a spiking actor.",
            "These are training/computation routes, not evidence of broad foundation-model pretraining or space qualification."
          ],
          "inspection": "Relevant full-text methodological passages"
        },
        {
          "locator": "PDF pp.4–6, training; pp.9–11, software/hardware",
          "verified": "Distinguishes ANN–SNN conversion and surrogate-gradient direct training; discusses conversion timesteps and training frameworks/hardware.",
          "boundary": "Historical 2023 survey; no current universal timestep count, space readiness, or foundation-model status inferred.",
          "inspection": "local published survey full-text sections"
        }
      ]
    },
    {
      "citation_key": "L03",
      "title_latex": "Recent Advances in Neuromorphic Vision Sensors: A Survey",
      "bibliographic_year": "2021",
      "reviewed_eprint": null,
      "version_note": "In Chinese; English title supplied by the authors",
      "source_url": "https://doi.org/10.11897/SP.J.1016.2021.01258",
      "doi": "10.11897/SP.J.1016.2021.01258",
      "role": "background",
      "source_type": "survey",
      "search_round": 1,
      "initial_inspection": "Published local PDF: indicated text sections and metadata",
      "current_manuscript_locations": [
        {
          "section": 1,
          "title": "Introduction and scope",
          "source_file": "sections/01_introduction.tex"
        },
        {
          "section": 4,
          "title": "Multimodal perception and state representation",
          "source_file": "sections/04_perception.tex"
        }
      ],
      "revision_checks": [
        {
          "url": "https://doi.org/10.11897/SP.J.1016.2021.01258",
          "locator": "Local published PDF pp.4–5; §§2.2–2.3;",
          "facts": [
            "The survey distinguishes differential visual sampling from intensity-integrating spiking visual sampling.",
            "Differential sampling represents a thresholded relative brightness change with pixel position, timestamp, and polarity."
          ],
          "inspection": "Relevant full-text methodological passages"
        }
      ]
    },
    {
      "citation_key": "N01",
      "title_latex": "Event-Based Vision: A Survey",
      "bibliographic_year": "2022",
      "reviewed_eprint": null,
      "version_note": null,
      "source_url": "https://arxiv.org/abs/1904.08405",
      "doi": "10.1109/TPAMI.2020.3008413",
      "role": "background",
      "source_type": "survey",
      "search_round": 1,
      "initial_inspection": "Abstract and source metadata recorded in the initial inventory",
      "current_manuscript_locations": [
        {
          "section": 1,
          "title": "Introduction and scope",
          "source_file": "sections/01_introduction.tex"
        },
        {
          "section": 2,
          "title": "From space operating conditions to technical requirements",
          "source_file": "sections/02_requirements.tex"
        },
        {
          "section": 4,
          "title": "Multimodal perception and state representation",
          "source_file": "sections/04_perception.tex"
        }
      ],
      "revision_checks": [
        {
          "urls": [
            "https://arxiv.org/html/1904.08405",
            "https://www.nature.com/articles/s41467-022-28487-2"
          ],
          "locator": "N01 sensor/representation/application sections; N02 Fig.1 and neuromorphic perception/action sections",
          "focus": "Event sensing, representations and algorithms; embodied neuromorphic integration of perception, computation and action.",
          "inspection": "Relevant original review sections"
        }
      ]
    },
    {
      "citation_key": "N02",
      "title_latex": "Embodied neuromorphic intelligence",
      "bibliographic_year": "2022",
      "reviewed_eprint": null,
      "version_note": null,
      "source_url": "https://www.nature.com/articles/s41467-022-28487-2",
      "doi": "10.1038/s41467-022-28487-2",
      "role": "background",
      "source_type": "survey",
      "search_round": 1,
      "initial_inspection": "Full-text source or relevant sections recorded in the initial inventory",
      "current_manuscript_locations": [
        {
          "section": 1,
          "title": "Introduction and scope",
          "source_file": "sections/01_introduction.tex"
        }
      ],
      "revision_checks": [
        {
          "urls": [
            "https://arxiv.org/html/1904.08405",
            "https://www.nature.com/articles/s41467-022-28487-2"
          ],
          "locator": "N01 sensor/representation/application sections; N02 Fig.1 and neuromorphic perception/action sections",
          "focus": "Event sensing, representations and algorithms; embodied neuromorphic integration of perception, computation and action.",
          "inspection": "Relevant original review sections"
        }
      ]
    },
    {
      "citation_key": "N05",
      "title_latex": "SPADES: A Realistic Spacecraft Pose Estimation Dataset using Event Sensing",
      "bibliographic_year": "2024",
      "reviewed_eprint": null,
      "version_note": null,
      "source_url": "https://arxiv.org/abs/2311.05310",
      "doi": "10.1109/ICRA57147.2024.10611231",
      "role": "space_direct",
      "source_type": "dataset",
      "search_round": 1,
      "initial_inspection": "Abstract and source metadata recorded in the initial inventory",
      "current_manuscript_locations": [
        {
          "section": 4,
          "title": "Multimodal perception and state representation",
          "source_file": "sections/04_perception.tex"
        },
        {
          "section": 7,
          "title": "Learning, adaptation, and onboard deployment",
          "source_file": "sections/07_adaptation.tex"
        }
      ],
      "revision_checks": [
        {
          "url": "https://arxiv.org/html/2311.05310v1",
          "locator": "Introduction, paragraphs discussing event sensing (HTML lines 50–51); event stream definition, lines 70–75",
          "verified_claim": "Asynchronous pixel responses and high dynamic range; timestamps in event records; temporal-information choices in representations. New text states these qualitatively without new performance figures.",
          "inspection": "Targeted primary full-text passages; no new numerical claims"
        }
      ]
    },
    {
      "citation_key": "N06",
      "title_latex": "Spiking monocular event based 6D pose estimation for space application",
      "bibliographic_year": "2024",
      "reviewed_eprint": null,
      "version_note": null,
      "source_url": "https://arxiv.org/abs/2501.02916",
      "doi": "10.5281/zenodo.13885633",
      "role": "space_direct",
      "source_type": "research",
      "search_round": 1,
      "initial_inspection": "Abstract and source metadata recorded in the initial inventory",
      "current_manuscript_locations": [
        {
          "section": 4,
          "title": "Multimodal perception and state representation",
          "source_file": "sections/04_perception.tex"
        }
      ],
      "revision_checks": [
        {
          "venue": "Conference on AI in and for Space (SPAICE), pages 394–399; inspected author arXiv version 2501.02916v1, 6 January 2025",
          "url": "https://arxiv.org/html/2501.02916v1",
          "readingscope": "Primary full-text Sections 3.1–3.2, 4.1, and 5; distinction between dataset and network and experiment split.",
          "locator": "HTML lines 68–113; especially Section 3.2 Network and Section 4.1 Custom Dataset.",
          "claim": "S2E2 is a compact spiking network for spacecraft pose estimation; SEENIC is the dataset. The experiment uses a custom split of real ground-testbed event recordings.",
          "boundary": "Not the original synthetic-to-real train/test protocol, and not flight or closed-loop control. The paper leaves dedicated-neuromorphic-hardware energy/latency measurements for future work."
        }
      ]
    },
    {
      "citation_key": "N07",
      "title_latex": "Efficient Onboard Spacecraft Pose Estimation with Event Cameras and Neuromorphic Hardware",
      "bibliographic_year": "2026",
      "reviewed_eprint": "2604.04117v1",
      "version_note": null,
      "source_url": "https://arxiv.org/abs/2604.04117v1",
      "doi": null,
      "role": "space_direct",
      "source_type": "research",
      "search_round": 1,
      "initial_inspection": "Abstract and source metadata recorded in the initial inventory",
      "current_manuscript_locations": [
        {
          "section": 4,
          "title": "Multimodal perception and state representation",
          "source_file": "sections/04_perception.tex"
        },
        {
          "section": 7,
          "title": "Learning, adaptation, and onboard deployment",
          "source_file": "sections/07_adaptation.tex"
        }
      ],
      "revision_checks": [
        {
          "url": "https://arxiv.org/html/2604.04117v1",
          "version": "arXiv:2604.04117v1",
          "locator": {
            "pipeline": "Sections 3.1, 3.4 and 3.5: keypoints on Akida, geometric PnP, quantization and deployment.",
            "data": "Section 4.1: synthetic SPADES only; ground-truth crops; 35,889 test frames.",
            "errors": "Section 4.2 and Table 1: mean errors exclude rejected poses; E2F float/quantized E_pose 0.0361/0.1009, rejects 1/162.",
            "hardware": "Table 3: 4,000 samples per representation; E2F dynamic power 919/2519 mW and throughput 16/330 FPS for Akida V1/Jetson Orin Nano.",
            "boundaries": "Section 4.8: AKD1000 SoC versus Jetson Orin Nano board; host interface affects Akida speed; V1 physical and V2 cloud simulation; higher-frequency V2 throughput is projected."
          },
          "inspection": "Relevant full-text methods, error aggregation, hardware tables and projection assumptions.",
          "facts": {
            "method": "dynamic power divided by throughput, then converted J/frame to mJ/frame",
            "akida_v1": {
              "dynamic_power_W": 0.919,
              "throughput_fps": 16,
              "computed_mJ_per_frame": 57.4375,
              "printed_mJ_per_frame": 57.4
            },
            "jetson_orin_nano": {
              "dynamic_power_W": 2.519,
              "throughput_fps": 330,
              "computed_mJ_per_frame": 7.633333333333334,
              "printed_mJ_per_frame": 7.63
            },
            "interpretation": "Derived values apply to the reported operating points and measurement boundaries; they are not a direct whole-system task-energy measurement."
          },
          "boundary": [
            "Dynamic energy excludes idle. Chip-versus-board power boundaries and quantized-versus-floating models differ; no normalized hardware efficiency or equal-accuracy comparison is claimed.",
            "Table 3 explicitly states 4,000 hardware-benchmark samples. Table 1 does not repeat the deployed-row denominator, so the revision does not claim that 17 deployed rejections can be compared directly with 162 full-test quantized rejections.",
            "Whole-system accounting must specify sensing, target detection, event-frame accumulation, PnP, host and idle costs; successful-task energy additionally depends on failures and recovery, already handled by the preserved task-energy framework.",
            "V2 changes architecture and precision; its cloud result is not a physical-chip measurement or evidence of a hardware-only accuracy gain."
          ]
        },
        {
          "url": "https://arxiv.org/html/2604.04117v1",
          "locator": "Abstract and Introduction, HTML lines 54, 58–64; event-frame representations, lines 99–112",
          "verified_claim": "Motion and illumination challenges in proximity operations; asynchronous change-driven sensing; representations trade temporal fidelity against computational simplicity.",
          "inspection": "Targeted primary full-text passages; no new numerical claims"
        },
        {
          "urls": [
            "https://arxiv.org/html/2604.04117v1"
          ],
          "locator": "Sections 3.1–3.5; 4.1; 4.8 and Table 3",
          "focus": "Event-frame keypoint regression followed by PnP; quantization and Akida mapping. Section 4.1 uses synthetic SPADES only and ground-truth bounding-box crops. V1 is physical hardware; V2 is cloud simulation. Table 3 contrasts lower V1 power with slower inference than the floating-point Jetson Orin Nano baseline.",
          "inspection": "Relevant original full text read during this revision",
          "checked_on": "2026-10-15"
        }
      ]
    },
    {
      "citation_key": "N08",
      "title_latex": "Fully neuromorphic vision and control for autonomous drone flight",
      "bibliographic_year": "2024",
      "reviewed_eprint": null,
      "version_note": "Energy benchmark inspected in preprint arXiv:2303.08778v1, Table 2",
      "source_url": "https://arxiv.org/abs/2303.08778v1",
      "doi": "10.1126/scirobotics.adi0591",
      "role": "ground_transfer",
      "source_type": "research",
      "search_round": 1,
      "initial_inspection": "Abstract and source metadata recorded in the initial inventory",
      "current_manuscript_locations": [
        {
          "section": 7,
          "title": "Learning, adaptation, and onboard deployment",
          "source_file": "sections/07_adaptation.tex"
        }
      ],
      "revision_checks": [
        {
          "url": "https://arxiv.org/html/2303.08778",
          "locator": "Table 2; Improved inference speed and energy consumption; Energy benchmark",
          "verified": "Nahuku network benchmark: idle 0.935/0.936/0.938 W; running-minus-idle 0.012/0.008/0.007 W for slow/medium/fast sequences. Flight used Kapoho Bay; energy probing on Nahuku with preloaded data excludes streaming I/O and preprocessing. Delta and dynamic power are separately defined.",
          "inspection": "original preprint v1, relevant full-text sections"
        },
        {
          "url": "https://mavlab.tudelft.nl/fully_neuromorphic_drone/",
          "locator": "Improved energy efficiency and speed by neuromorphic AI",
          "verified": "Project explanation gives approximately 1 W idle plus 7 mW for network execution.",
          "boundary": "The exact 0.935–0.938 W and 7–12 mW ranges in the revised text come from the preprint table, not this rounded project summary.",
          "inspection": "author project page"
        }
      ]
    },
    {
      "citation_key": "N09",
      "title_latex": "EventGPT: Event Stream Understanding with Multimodal Large Language Models",
      "bibliographic_year": "2025",
      "reviewed_eprint": null,
      "version_note": null,
      "source_url": "https://openaccess.thecvf.com/content/CVPR2025/html/Liu_EventGPT_Event_Stream_Understanding_with_Multimodal_Large_Language_Models_CVPR_2025_paper.html",
      "doi": null,
      "role": "ground_transfer",
      "source_type": "research",
      "search_round": 1,
      "initial_inspection": "Abstract and source metadata recorded in the initial inventory",
      "current_manuscript_locations": [
        {
          "section": 4,
          "title": "Multimodal perception and state representation",
          "source_file": "sections/04_perception.tex"
        }
      ],
      "revision_checks": [
        {
          "url": "https://arxiv.org/html/2412.00832v1",
          "version": "v1 mechanism check; cited key retains the formal CVPR 2025 publication",
          "locator": "Abstract; §4.1–4.2; Fig. 2",
          "facts": [
            "EventGPT uses a spatiotemporal aggregator and an event-language adapter to connect event representations to language outputs.",
            "Formal CVPR HTML and PDF URLs returned HTTP 403 during this check; no new numerical result or version-specific performance claim was added."
          ],
          "inspection": "Relevant full-text methodological passages"
        }
      ]
    },
    {
      "citation_key": "N10",
      "title_latex": "EventBind: Learning a Unified Representation to Bind Them All for Event-based Open-world Understanding",
      "bibliographic_year": "2024",
      "reviewed_eprint": null,
      "version_note": null,
      "source_url": "https://www.ecva.net/papers/eccv_2024/papers_ECCV/html/8931_ECCV_2024_paper.php",
      "doi": null,
      "role": "ground_transfer",
      "source_type": "research",
      "search_round": 1,
      "initial_inspection": "Full-text source or relevant sections recorded in the initial inventory",
      "current_manuscript_locations": [
        {
          "section": 4,
          "title": "Multimodal perception and state representation",
          "source_file": "sections/04_perception.tex"
        }
      ],
      "revision_checks": [
        {
          "url": "https://www.ecva.net/papers/eccv_2024/papers_ECCV/papers/08931.pdf",
          "version": "ECCV 2024 paper",
          "locator": "Introduction; §§3.1–3.3; Fig. 2",
          "facts": [
            "EventBind extends CLIP with a temporally modeled event encoder and prompts.",
            "Hierarchical triple contrastive alignment aligns events, images, and text for recognition and retrieval."
          ],
          "inspection": "Relevant full-text methodological passages"
        }
      ]
    },
    {
      "citation_key": "N11",
      "title_latex": "E-VLA: Event-Augmented Vision-Language-Action Model for Dark and Blurred Scenes",
      "bibliographic_year": "2026",
      "reviewed_eprint": "2604.04834v2",
      "version_note": null,
      "source_url": "https://arxiv.org/abs/2604.04834v2",
      "doi": null,
      "role": "ground_transfer",
      "source_type": "research",
      "search_round": 1,
      "initial_inspection": "Abstract and source metadata recorded in the initial inventory",
      "current_manuscript_locations": [
        {
          "section": 4,
          "title": "Multimodal perception and state representation",
          "source_file": "sections/04_perception.tex"
        }
      ],
      "revision_checks": [
        {
          "url": "https://arxiv.org/html/2604.04834v2",
          "version": "v2",
          "locator": "§§3.1–3.4; Fig. 2",
          "facts": [
            "E-VLA builds on a SmolVLA-style policy and converts aligned event windows into frame-like representations.",
            "It compares a parameter-free overlay before image encoding with an event adapter inserted into intermediate visual-encoder layers.",
            "The visual encoder is frozen in the adapter design; fused tokens condition the action expert."
          ],
          "inspection": "Relevant full-text methodological passages"
        }
      ]
    },
    {
      "citation_key": "N12",
      "title_latex": "Event-VLA: Action-Conditioned Event Fusion for Robust Vision-Language-Action Model",
      "bibliographic_year": "2026",
      "reviewed_eprint": "2606.29384v1",
      "version_note": null,
      "source_url": "https://arxiv.org/abs/2606.29384v1",
      "doi": null,
      "role": "ground_transfer",
      "source_type": "research",
      "search_round": 1,
      "initial_inspection": "Abstract and source metadata recorded in the initial inventory",
      "current_manuscript_locations": [
        {
          "section": 4,
          "title": "Multimodal perception and state representation",
          "source_file": "sections/04_perception.tex"
        }
      ],
      "revision_checks": [
        {
          "url": "https://arxiv.org/abs/2606.29384v1",
          "version": "v1",
          "locator": "Abstract",
          "facts": [
            "Event-VLA uses learnable action queries and gated cross-attention to aggregate event tokens into action-aware representations.",
            "The design retains RGB-language semantic priors; evaluations are simulation and ground real-world manipulation under varied visibility."
          ],
          "inspection_correction": "2026-10-15: corrected the generated full-text label to match the historical Abstract locator; later full-text checks are recorded separately.",
          "inspection": "Abstract only in this earlier check"
        },
        {
          "checked_on": "2026-10-15",
          "url": "https://arxiv.org/html/2606.29384v1",
          "version": "v1",
          "locator": "Sections 3.2–3.4; Figure 2; Section 4.5; Appendix B.3",
          "inspection": "Relevant full-text methodological and deployment passages",
          "facts": [
            "Event residual maps are encoded separately from the pretrained semantic backbone and fused through action-conditioned gated cross-attention and query-guided routing.",
            "Evidence includes simulation and terrestrial Franka manipulation."
          ],
          "history_note": "This full-text check is separate from the earlier abstract-only check; it does not change the scope of that earlier inspection."
        }
      ]
    },
    {
      "citation_key": "N17",
      "title_latex": "Soft Error Reliability Analysis of Vision Transformers",
      "bibliographic_year": "2023",
      "reviewed_eprint": "2302.10468v3",
      "version_note": "Revised 2024-04-26",
      "source_url": "https://arxiv.org/abs/2302.10468v3",
      "doi": null,
      "role": "ground_transfer",
      "source_type": "research",
      "search_round": 1,
      "initial_inspection": "Abstract and source metadata recorded in the initial inventory",
      "current_manuscript_locations": [
        {
          "section": 7,
          "title": "Learning, adaptation, and onboard deployment",
          "source_file": "sections/07_adaptation.tex"
        }
      ],
      "revision_checks": []
    },
    {
      "citation_key": "N18",
      "title_latex": "Event-based Lunar OPtical flow Egomotion estimation (ELOPE) dataset",
      "bibliographic_year": "2025",
      "reviewed_eprint": null,
      "version_note": null,
      "source_url": "https://zenodo.org/records/15421707",
      "doi": "10.5281/zenodo.15421707",
      "role": "space_direct",
      "source_type": "dataset",
      "search_round": 1,
      "initial_inspection": "Full-text source or relevant sections recorded in the initial inventory",
      "current_manuscript_locations": [
        {
          "section": 8,
          "title": "Simulation, physical validation, and evaluation",
          "source_file": "sections/08_validation.tex"
        }
      ],
      "revision_checks": [
        {
          "url": "https://zenodo.org/records/15421707",
          "locator": "Description, lines 45–48 in retrieved page",
          "verified": "PANGU images plus v2e synthetic events; range and IMU information; 93 simulated descent sequences end near 150 m without touchdown.",
          "boundary": "Manuscript uses synthetic descent and no-touchdown facts; not flight or completed landing.",
          "inspection": "original ESA/TU Delft/Adelaide dataset page"
        }
      ]
    },
    {
      "citation_key": "N19",
      "title_latex": "Event-Based Spacecraft Landing Using Time-To-Contact",
      "bibliographic_year": "2021",
      "reviewed_eprint": null,
      "version_note": null,
      "source_url": "https://openaccess.thecvf.com/content/CVPR2021W/AI4Space/html/Sikorski_Event-Based_Spacecraft_Landing_Using_Time-To-Contact_CVPRW_2021_paper.html",
      "doi": null,
      "role": "space_direct",
      "source_type": "research",
      "search_round": 1,
      "initial_inspection": "Abstract and source metadata recorded in the initial inventory",
      "current_manuscript_locations": [
        {
          "section": 8,
          "title": "Simulation, physical validation, and evaluation",
          "source_file": "sections/08_validation.tex"
        }
      ],
      "revision_checks": [
        {
          "urls": [
            "https://openaccess.thecvf.com/content/CVPR2021W/AI4Space/papers/Sikorski_Event-Based_Spacecraft_Landing_Using_Time-To-Contact_CVPRW_2021_paper.pdf"
          ],
          "locator": "Sections 2–4 (pipeline), 5–6 (closed-loop results); PDF pages 6–7, Figures 5–7",
          "focus": "PANGU images converted to events; sparse feature tracking gives optical-flow divergence/time-to-contact to regulate thrust during vertical descent. Success stopping criterion is altitude 50 m. Section 6 discusses near-surface oscillation and unrealistic thrust requests, so this is not demonstrated touchdown.",
          "inspection": "Original PDF downloaded and relevant full text plus rendered pages 5–7 inspected during this revision",
          "checked_on": "2026-10-15",
          "local_source": "work/routes_sources/N19.pdf"
        }
      ]
    },
    {
      "citation_key": "N21",
      "title_latex": "Multimodal Spiking Neural Network for Space Robotic Manipulation",
      "bibliographic_year": "2025",
      "reviewed_eprint": "2508.07287v1",
      "version_note": null,
      "source_url": "https://arxiv.org/abs/2508.07287v1",
      "doi": null,
      "role": "space_direct",
      "source_type": "research",
      "search_round": 1,
      "initial_inspection": "Full-text source or relevant sections recorded in the initial inventory",
      "current_manuscript_locations": [
        {
          "section": 7,
          "title": "Learning, adaptation, and onboard deployment",
          "source_file": "sections/07_adaptation.tex"
        },
        {
          "section": 8,
          "title": "Simulation, physical validation, and evaluation",
          "source_file": "sections/08_validation.tex"
        }
      ],
      "revision_checks": [
        {
          "url": "https://arxiv.org/html/2508.07287v1",
          "version": "arXiv 2508.07287v1; do not mix journal-version authors",
          "locator": "Sections 2.1–2.4 and 3",
          "reading_this_revision": "Relevant full text"
        },
        {
          "url": "https://arxiv.org/html/2508.07287v1#S3",
          "locator": "Section 3 Experiments and Discussion",
          "inspection": "Relevant primary full-text experimental setup",
          "fact": "Wall-mounted manipulator intended for space-station cabin reaching/grasping/lifting; Isaac Gym simulation.",
          "checked_on": "2026-10-15"
        },
        {
          "url": "https://arxiv.org/html/2508.07287v1",
          "version": "arXiv 2508.07287v1; do not mix journal-version authors",
          "locator": "Sections 2.1–2.4 and 3",
          "reading_this_revision": "Relevant full text"
        },
        {
          "urls": [
            "https://arxiv.org/html/2508.07287v1"
          ],
          "locator": "Sections 2.1–2.4 and 3; Table 1",
          "focus": "LIF input and N-LIF output actor–critic with physical states, tactile signals and semantic cues; PPO and staged curriculum from approach to grasp/lift. Isaac Gym wall-mounted arm simulation; arithmetic-count energy model, not chip measurements.",
          "inspection": "Relevant original full text read during this revision",
          "checked_on": "2026-10-15"
        }
      ]
    },
    {
      "citation_key": "N22",
      "title_latex": "Dependability analysis and hardening of vision transformers against soft errors",
      "bibliographic_year": "2026",
      "reviewed_eprint": null,
      "version_note": null,
      "source_url": "https://link.springer.com/article/10.1007/s11227-026-08373-0",
      "doi": "10.1007/s11227-026-08373-0",
      "role": "ground_transfer",
      "source_type": "research",
      "search_round": 1,
      "initial_inspection": "Full-text source or relevant sections recorded in the initial inventory",
      "current_manuscript_locations": [
        {
          "section": 7,
          "title": "Learning, adaptation, and onboard deployment",
          "source_file": "sections/07_adaptation.tex"
        }
      ],
      "revision_checks": []
    },
    {
      "citation_key": "N23",
      "title_latex": "ESIM: An Open Event Camera Simulator",
      "bibliographic_year": "2018",
      "reviewed_eprint": null,
      "version_note": null,
      "source_url": "https://proceedings.mlr.press/v87/rebecq18a.html",
      "doi": null,
      "role": "background",
      "source_type": "platform",
      "search_round": 1,
      "initial_inspection": "Abstract and source metadata recorded in the initial inventory",
      "current_manuscript_locations": [
        {
          "section": 8,
          "title": "Simulation, physical validation, and evaluation",
          "source_file": "sections/08_validation.tex"
        }
      ],
      "revision_checks": [
        {
          "url": "https://proceedings.mlr.press/v87/rebecq18a.html",
          "locator": "Abstract, adaptive rendering paragraph",
          "verified": "ESIM tightly couples adaptive image rendering with event generation.",
          "boundary": "Sensor simulator, not validation of spacecraft dynamics or contact.",
          "inspection": "original conference abstract"
        }
      ]
    },
    {
      "citation_key": "N24",
      "title_latex": "v2e: From Video Frames to Realistic DVS Events",
      "bibliographic_year": "2021",
      "reviewed_eprint": null,
      "version_note": "Reviewed preprint arXiv:2006.07722v2; first posted 2020",
      "source_url": "https://arxiv.org/abs/2006.07722v2",
      "doi": null,
      "role": "background",
      "source_type": "platform",
      "search_round": 1,
      "initial_inspection": "Abstract and source metadata recorded in the initial inventory",
      "current_manuscript_locations": [
        {
          "section": 8,
          "title": "Simulation, physical validation, and evaluation",
          "source_file": "sections/08_validation.tex"
        }
      ],
      "revision_checks": [
        {
          "url": "https://arxiv.org/abs/2006.07722v2",
          "locator": "Abstract; CVPRW acceptance note",
          "verified": "v2e generates DVS events from intensity frames and models threshold mismatch, intensity-dependent finite bandwidth and noise.",
          "boundary": "No claim of space radiation modeling, contact, or complete physical scene reconstruction.",
          "inspection": "original author abstract, v2"
        }
      ]
    },
    {
      "citation_key": "N25",
      "title_latex": "Open X-Embodiment: Robotic Learning Datasets and RT-X Models",
      "bibliographic_year": "2023",
      "reviewed_eprint": "2310.08864v9",
      "version_note": "Revised 2025-05-14",
      "source_url": "https://arxiv.org/abs/2310.08864v9",
      "doi": null,
      "role": "ground_transfer",
      "source_type": "dataset",
      "search_round": 1,
      "initial_inspection": "Abstract and source metadata recorded in the initial inventory",
      "current_manuscript_locations": [
        {
          "section": 2,
          "title": "From space operating conditions to technical requirements",
          "source_file": "sections/02_requirements.tex"
        },
        {
          "section": 7,
          "title": "Learning, adaptation, and onboard deployment",
          "source_file": "sections/07_adaptation.tex"
        }
      ],
      "revision_checks": []
    },
    {
      "citation_key": "P01",
      "title_latex": "SpaceOctopus: An Octopus-inspired Motion Planning Framework for Multi-arm Space Robot",
      "bibliographic_year": "2024",
      "reviewed_eprint": "2403.08219v1",
      "version_note": null,
      "source_url": "https://arxiv.org/abs/2403.08219v1",
      "doi": null,
      "role": "space_direct",
      "source_type": "research",
      "search_round": 2,
      "initial_inspection": "Full-text source or relevant sections recorded in the initial inventory",
      "current_manuscript_locations": [
        {
          "section": 2,
          "title": "From space operating conditions to technical requirements",
          "source_file": "sections/02_requirements.tex"
        },
        {
          "section": 6,
          "title": "Action generation and physical execution",
          "source_file": "sections/06_action.tex"
        }
      ],
      "revision_checks": []
    },
    {
      "citation_key": "P02",
      "title_latex": "Reinforcement Learning with Prior Policy Guidance for Motion Planning of Dual-Arm Free-Floating Space Robot",
      "bibliographic_year": "2022",
      "reviewed_eprint": "2209.01434v1",
      "version_note": null,
      "source_url": "https://arxiv.org/abs/2209.01434v1",
      "doi": null,
      "role": "space_direct",
      "source_type": "research",
      "search_round": 2,
      "initial_inspection": "Full-text source or relevant sections recorded in the initial inventory",
      "current_manuscript_locations": [
        {
          "section": 2,
          "title": "From space operating conditions to technical requirements",
          "source_file": "sections/02_requirements.tex"
        },
        {
          "section": 6,
          "title": "Action generation and physical execution",
          "source_file": "sections/06_action.tex"
        },
        {
          "section": 8,
          "title": "Simulation, physical validation, and evaluation",
          "source_file": "sections/08_validation.tex"
        }
      ],
      "revision_checks": []
    },
    {
      "citation_key": "P04",
      "title_latex": "The Motion Suspension System -- MSS: A Cable-Driven System for On-Ground Tests of Space Robots",
      "bibliographic_year": "2023",
      "reviewed_eprint": null,
      "version_note": null,
      "source_url": "https://elib.dlr.de/199117/",
      "doi": "10.1007/978-3-031-45770-8_38",
      "role": "space_direct",
      "source_type": "platform",
      "search_round": 2,
      "initial_inspection": "Abstract and source metadata recorded in the initial inventory",
      "current_manuscript_locations": [
        {
          "section": 8,
          "title": "Simulation, physical validation, and evaluation",
          "source_file": "sections/08_validation.tex"
        }
      ],
      "revision_checks": []
    },
    {
      "citation_key": "P05",
      "title_latex": "The Motion Suspension System for On-Ground Tests of Space Robots: Demonstration and Results",
      "bibliographic_year": "2024",
      "reviewed_eprint": null,
      "version_note": null,
      "source_url": "https://elib.dlr.de/204328/",
      "doi": "10.1109/AERO58975.2024.10521208",
      "role": "space_direct",
      "source_type": "research",
      "search_round": 2,
      "initial_inspection": "Abstract and source metadata recorded in the initial inventory",
      "current_manuscript_locations": [
        {
          "section": 8,
          "title": "Simulation, physical validation, and evaluation",
          "source_file": "sections/08_validation.tex"
        }
      ],
      "revision_checks": []
    },
    {
      "citation_key": "P06",
      "title_latex": "Estimation of Vibration Characteristics of a Space Manipulator From Air Bearing Supported Test Data",
      "bibliographic_year": "2021",
      "reviewed_eprint": null,
      "version_note": null,
      "source_url": "https://www.frontiersin.org/journals/robotics-and-ai/articles/10.3389/frobt.2021.641165/full",
      "doi": "10.3389/frobt.2021.641165",
      "role": "space_direct",
      "source_type": "research",
      "search_round": 2,
      "initial_inspection": "Full-text source or relevant sections recorded in the initial inventory",
      "current_manuscript_locations": [
        {
          "section": 8,
          "title": "Simulation, physical validation, and evaluation",
          "source_file": "sections/08_validation.tex"
        }
      ],
      "revision_checks": []
    },
    {
      "citation_key": "P07",
      "title_latex": "Engineering Test Satellite VII Flight Experiments for Space Robot Dynamics and Control: Theories on Laboratory Test Beds Ten Years Ago, Now in Orbit",
      "bibliographic_year": "2003",
      "reviewed_eprint": null,
      "version_note": null,
      "source_url": "https://astro.mech.tohoku.ac.jp/~yoshida/paperlist/IJRR2003.pdf",
      "doi": "10.1177/0278364903022005003",
      "role": "space_direct",
      "source_type": "research",
      "search_round": 2,
      "initial_inspection": "Full-text source or relevant sections recorded in the initial inventory",
      "current_manuscript_locations": [
        {
          "section": 2,
          "title": "From space operating conditions to technical requirements",
          "source_file": "sections/02_requirements.tex"
        },
        {
          "section": 6,
          "title": "Action generation and physical execution",
          "source_file": "sections/06_action.tex"
        },
        {
          "section": 8,
          "title": "Simulation, physical validation, and evaluation",
          "source_file": "sections/08_validation.tex"
        }
      ],
      "revision_checks": []
    },
    {
      "citation_key": "P08",
      "title_latex": "SpaceSense-Bench: A Large-Scale Multi-Modal Benchmark for Spacecraft Perception and Pose Estimation",
      "bibliographic_year": "2026",
      "reviewed_eprint": "2603.09320v1",
      "version_note": null,
      "source_url": "https://arxiv.org/abs/2603.09320v1",
      "doi": null,
      "role": "space_direct",
      "source_type": "dataset",
      "search_round": 2,
      "initial_inspection": "Abstract and source metadata recorded in the initial inventory",
      "current_manuscript_locations": [
        {
          "section": 8,
          "title": "Simulation, physical validation, and evaluation",
          "source_file": "sections/08_validation.tex"
        }
      ],
      "revision_checks": []
    },
    {
      "citation_key": "P09",
      "title_latex": "A Case for Application-Aware Space Radiation Tolerance in Orbital Computing",
      "bibliographic_year": "2024",
      "reviewed_eprint": "2407.11853v1",
      "version_note": null,
      "source_url": "https://arxiv.org/abs/2407.11853v1",
      "doi": null,
      "role": "space_direct",
      "source_type": "research",
      "search_round": 2,
      "initial_inspection": "Abstract and source metadata recorded in the initial inventory",
      "current_manuscript_locations": [
        {
          "section": 7,
          "title": "Learning, adaptation, and onboard deployment",
          "source_file": "sections/07_adaptation.tex"
        },
        {
          "section": 8,
          "title": "Simulation, physical validation, and evaluation",
          "source_file": "sections/08_validation.tex"
        }
      ],
      "revision_checks": [
        {
          "metadata": {
            "title": "A Case for Application-Aware Space Radiation Tolerance in Orbital Computing",
            "authors": "Meiqi Wang; Han Qiu; Longnv Xu; Di Wang; Yuanjie Li; Tianwei Zhang; Jun Liu; Hewu Li",
            "year": 2024,
            "venue": "arXiv preprint",
            "doi": "10.48550/arXiv.2407.11853"
          },
          "url": "https://arxiv.org/abs/2407.11853",
          "locator": "Original abstract, specifically layer sensitivity, MCU spatial correlation, and experimental setup",
          "evidence": "Primary-source abstract",
          "facts": [
            "RedNet exploits uneven DNN-layer sensitivity to SEUs/MCUs and spatial correlation of multi-unit upsets.",
            "The abstract identifies Chaohu-1 SAR payload experiments and a hardware-in-the-loop, real-data-driven radiation emulator."
          ],
          "boundaries": [
            "This source check does not establish physical particle irradiation or in-orbit robot closed-loop validation.",
            "The manuscript uses the work to motivate selective application-aware protection without transferring its reported effectiveness to foundation models."
          ],
          "used_in": [
            "07_adaptation.tex, radiation tolerance",
            "08_validation.tex, retained radiation evidence boundary"
          ]
        }
      ]
    },
    {
      "citation_key": "P10",
      "title_latex": "Proton Irradiation Characterization of an Open-Source ML Accelerator on a Zynq UltraScale+ MPSoC",
      "bibliographic_year": "2026",
      "reviewed_eprint": "2609.05249v1",
      "version_note": null,
      "source_url": "https://arxiv.org/abs/2609.05249v1",
      "doi": null,
      "role": "ground_transfer",
      "source_type": "research",
      "search_round": 2,
      "initial_inspection": "Abstract and source metadata recorded in the initial inventory",
      "current_manuscript_locations": [
        {
          "section": 2,
          "title": "From space operating conditions to technical requirements",
          "source_file": "sections/02_requirements.tex"
        },
        {
          "section": 8,
          "title": "Simulation, physical validation, and evaluation",
          "source_file": "sections/08_validation.tex"
        }
      ],
      "revision_checks": []
    },
    {
      "citation_key": "P11",
      "title_latex": "Shooting Neutrons at Neurons: Radiation Testing of a Spiking Neural Network on Flash-Based FPGAs",
      "bibliographic_year": "2026",
      "reviewed_eprint": "2605.00030v1",
      "version_note": null,
      "source_url": "https://arxiv.org/abs/2605.00030v1",
      "doi": null,
      "role": "ground_transfer",
      "source_type": "research",
      "search_round": 2,
      "initial_inspection": "Abstract and source metadata recorded in the initial inventory",
      "current_manuscript_locations": [
        {
          "section": 2,
          "title": "From space operating conditions to technical requirements",
          "source_file": "sections/02_requirements.tex"
        },
        {
          "section": 8,
          "title": "Simulation, physical validation, and evaluation",
          "source_file": "sections/08_validation.tex"
        }
      ],
      "revision_checks": []
    },
    {
      "citation_key": "P12",
      "title_latex": "Radiation Test Performance of the Intel Loihi Neuromorphic Processor",
      "bibliographic_year": "2024",
      "reviewed_eprint": null,
      "version_note": null,
      "source_url": "https://ieeexplore.ieee.org/abstract/document/10794929",
      "doi": "10.1109/SCC61854.2024.00016",
      "role": "ground_transfer",
      "source_type": "research",
      "search_round": 2,
      "initial_inspection": "Abstract and source metadata recorded in the initial inventory",
      "current_manuscript_locations": [
        {
          "section": 8,
          "title": "Simulation, physical validation, and evaluation",
          "source_file": "sections/08_validation.tex"
        }
      ],
      "revision_checks": []
    },
    {
      "citation_key": "T01",
      "title_latex": "Fast Vision in the Dark: A Case for Single-Photon Imaging in Planetary Navigation",
      "bibliographic_year": "2025",
      "reviewed_eprint": "2510.10597v1",
      "version_note": "Reviewed arXiv:2510.10597v1",
      "source_url": "https://arxiv.org/abs/2510.10597v1",
      "doi": null,
      "role": "space_direct",
      "source_type": "research",
      "search_round": 5,
      "initial_inspection": "Primary full-text sensing principles, setup, segmentation, odometry, and limitations; ASTRA venue independently cross-checked against reference 8 of the SPICE-HL3 Scientific Data article.",
      "current_manuscript_locations": [
        {
          "section": 4,
          "title": "Multimodal perception and state representation",
          "source_file": "sections/04_perception.tex"
        }
      ],
      "revision_checks": [
        {
          "url": "https://arxiv.org/html/2510.10597v1",
          "version": "v1, 2025-10-12",
          "checked_on": "2026-10-15",
          "inspection": "Relevant full-text sections 2.1-2.2, 3.2, 4.2 and 4.4",
          "verified": [
            "SPAD512 binary exposure records zero versus at least one detection, not photon counts or per-photon timestamps.",
            "SAM ViT-H segmentation illustration uses one selected backlit scene under several lighting conditions; visual odometry uses rover trajectories B-D."
          ],
          "manuscript_change": "Section4 sensor table and segmentation/odometry distinction."
        },
        {
          "venue": "18th Symposium on Advanced Space Technologies in Robotics and Automation (ASTRA), ESA; inspected arXiv:2510.10597v1, 12 October 2025",
          "url": "https://arxiv.org/abs/2510.10597",
          "readingscope": "Primary full-text sensing principles, setup, segmentation, odometry, and limitations; ASTRA venue independently cross-checked against reference 8 of the SPICE-HL3 Scientific Data article.",
          "locator": "Sections 2.1–2.2; 3.1–3.2; 4.2–4.4; 5. HTML lines 68–115, 175–215.",
          "claim": "Passive SPAD512 imagery recorded on a Leo Rover at LunaLab is evaluated with pretrained SAM ViT-H and ORB-SLAM3; photon-frame integration enables image-model reuse.",
          "boundary": "Ground lunar-lighting analogue evaluation using recorded data, not lunar flight or autonomous closed-loop navigation. Segmentation examples are limited; lower-bit-depth inputs can fragment masks. Raw binary-stream processing is an adaptation challenge, not a demonstrated foundation-model input pipeline.",
          "inspected_url": "https://arxiv.org/html/2510.10597v1"
        }
      ]
    },
    {
      "citation_key": "T02",
      "title_latex": "SPICE-HL3: Single-Photon, Inertial, and Stereo Camera dataset for Exploration of High-Latitude Lunar Landscapes",
      "bibliographic_year": "2026",
      "reviewed_eprint": null,
      "version_note": null,
      "source_url": "https://www.nature.com/articles/s41597-026-06668-8",
      "doi": "10.1038/s41597-026-06668-8",
      "role": "space_direct",
      "source_type": "dataset",
      "search_round": 5,
      "initial_inspection": "Primary Methods, sensor setup, SPAD acquisition, data format, and publication metadata.",
      "current_manuscript_locations": [
        {
          "section": 4,
          "title": "Multimodal perception and state representation",
          "source_file": "sections/04_perception.tex"
        },
        {
          "section": 8,
          "title": "Simulation, physical validation, and evaluation",
          "source_file": "sections/08_validation.tex"
        }
      ],
      "revision_checks": [
        {
          "venue": "Scientific Data 13, article 374; published 27 January 2026, version of record 13 March 2026",
          "url": "https://www.nature.com/articles/s41597-026-06668-8",
          "readingscope": "Primary Methods, sensor setup, SPAD acquisition, data format, and publication metadata.",
          "locator": "Methods: Testing facility, Sensor setup, SPAD Camera; Data Record: Data format. HTML lines 88–140.",
          "claim": "SPICE-HL3 contains passive SPAD, conventional visual and motion measurements collected by teleoperated rovers under lunar-analogue lighting at LunaLab.",
          "boundary": "Ground optical analogue; two rover sensor configurations, not every sensor on one robot. FLIR/SPAD recordings used an external PC. The data support perception evaluation, not an autonomous lunar-navigation demonstration."
        }
      ]
    },
    {
      "citation_key": "T03",
      "title_latex": "Learning Stereo Depth Estimation with Bio-Inspired Spike Cameras",
      "bibliographic_year": "2022",
      "reviewed_eprint": null,
      "version_note": null,
      "source_url": "https://ieeexplore.ieee.org/document/9859975/",
      "doi": "10.1109/ICME52920.2022.9859975",
      "role": "ground_transfer",
      "source_type": "research",
      "search_round": 5,
      "initial_inspection": "Primary six-page PDF: sensor principle, proposed method, real/synthetic experiment setup, quantitative comparisons; IEEE venue/DOI metadata.",
      "current_manuscript_locations": [
        {
          "section": 4,
          "title": "Multimodal perception and state representation",
          "source_file": "sections/04_perception.tex"
        }
      ],
      "revision_checks": [
        {
          "venue": "2022 IEEE International Conference on Multimedia and Expo (ICME), pages 1–6",
          "url": "https://ieeexplore.ieee.org/document/9859975/",
          "readingscope": "Primary six-page PDF: sensor principle, proposed method, real/synthetic experiment setup, quantitative comparisons; IEEE venue/DOI metadata.",
          "locator": "Section 2.1 Sampling Principle of the Spike Camera; Sections 3.1–3.3; Sections 4.1–4.4; Figures 4, 6–7 and Tables 1–3.",
          "claim": "Pixels integrate incident intensity until a threshold triggers a spike and resets the integrator. SSDEFormer uses temporal accumulation features and a Transformer to estimate stereo depth, evaluated on synthetic Spike-KITTI and real PKU-Spike-Stereo recordings.",
          "boundary": "Intensity-integrating sensor, distinct from DVS differential events and SPAD single-photon detection. Specialist supervised depth network, not a foundation model; no spacecraft experiment or robot closed-loop control is demonstrated.",
          "inspected_url": "https://www.jdl.link/doc/2011/20221228_Learning_Stereo_Depth_Estimation_with_Bio-Inspired_Spike_Cameras.pdf",
          "access_note": "The author-lab PDF was downloaded to /tmp for text inspection after browser access failed because the site TLS certificate had expired. No citation or scientific claim depends on a secondary summary."
        }
      ]
    },
    {
      "citation_key": "T04",
      "title_latex": "Falcon Neuro: an event-based sensor on the International Space Station",
      "bibliographic_year": "2022",
      "reviewed_eprint": null,
      "version_note": null,
      "source_url": "https://doi.org/10.1117/1.OE.61.8.085105",
      "doi": "10.1117/1.OE.61.8.085105",
      "role": "space_direct",
      "source_type": "research",
      "search_round": 5,
      "initial_inspection": "Primary source checked; see source URL and bibliography",
      "current_manuscript_locations": [
        {
          "section": 8,
          "title": "Simulation, physical validation, and evaluation",
          "source_file": "sections/08_validation.tex"
        }
      ],
      "revision_checks": [
        {
          "urls": [
            "https://www.researchgate.net/publication/363178814_Falcon_Neuro_an_event-based_sensor_on_the_International_Space_Station",
            "https://doi.org/10.1117/1.OE.61.8.085105",
            "https://scholar.afit.edu/studentpub/64/"
          ],
          "locator": "Original Optical Engineering paper, Section 2.1 (DAVIS 240C instrument), Section 5 and Figure 10 (initial in-orbit results), article pages 085105-10–11",
          "focus": "Two DAVIS 240C cameras on ISS exterior payload. Section 5 reports nadir camera observations on 24 January 2022; coastlines and clouds reconstructed from recorded events. This supplies sensor flight evidence; no robotic control or onboard SNN controller is demonstrated.",
          "inspection": "Original published paper full text read in author-uploaded ResearchGate copy; DOI/publication metadata cross-checked against author-institution repository. Publisher/ETH PDF fetch unavailable; claims grounded in original full text rather than news or abstract alone.",
          "checked_on": "2026-10-15"
        }
      ]
    },
    {
      "citation_key": "T05",
      "title_latex": "V-JEPA 2: Self-Supervised Video Models Enable Understanding, Prediction and Planning",
      "bibliographic_year": "2025",
      "reviewed_eprint": "2506.09985v1",
      "version_note": null,
      "source_url": "https://arxiv.org/abs/2506.09985v1",
      "doi": null,
      "role": "ground_transfer",
      "source_type": "research",
      "search_round": 5,
      "initial_inspection": "Relevant primary full-text methodological passages and limitations",
      "current_manuscript_locations": [
        {
          "section": 5,
          "title": "Prediction and task planning",
          "source_file": "sections/05_planning.tex"
        },
        {
          "section": 6,
          "title": "Action generation and physical execution",
          "source_file": "sections/06_action.tex"
        }
      ],
      "revision_checks": [
        {
          "url": "https://arxiv.org/html/2506.09985v1",
          "version": "v1",
          "locator": "Section 4.2; Figure 10 caption; Table 3; Section 4.3",
          "verified": true,
          "claims": [
            "Pick-and-place receives two intermediate goal images followed by a final goal image, with fixed switching after 4 and then 10 time steps and 4 time steps at the final goal.",
            "The reported V-JEPA 2-AC planning configuration uses one NVIDIA RTX 4090 and requires 16 seconds to compute an action.",
            "The paper reports sensitivity to camera position and use of externally supplied image goals."
          ]
        },
        {
          "url": "https://arxiv.org/html/2506.09985v1",
          "version": "2506.09985v1",
          "inspection": "Relevant primary full-text methodological passages and limitations",
          "locator": "Sections 3.1–3.2; Section 4 and 4.3; Appendix B.4",
          "facts": [
            "Frozen video encoder with action-conditioned latent predictor and receding-horizon action optimization",
            "Image-goal robot experiments after action-conditioned post-training on DROID; camera positions manually selected"
          ],
          "boundary": "Camera-axis inference, visual goal availability, rollout error and planning latency limit transfer; no space dynamics evaluated."
        }
      ]
    },
    {
      "citation_key": "T06",
      "title_latex": "VoxPoser: Composable 3D Value Maps for Robotic Manipulation with Language Models",
      "bibliographic_year": "2023",
      "reviewed_eprint": "2307.05973v2",
      "version_note": "Revised 2023-11-02",
      "source_url": "https://arxiv.org/abs/2307.05973v2",
      "doi": null,
      "role": "ground_transfer",
      "source_type": "research",
      "search_round": 5,
      "initial_inspection": "Relevant primary full-text methodological passages and experiment descriptions",
      "current_manuscript_locations": [
        {
          "section": 5,
          "title": "Prediction and task planning",
          "source_file": "sections/05_planning.tex"
        },
        {
          "section": 6,
          "title": "Action generation and physical execution",
          "source_file": "sections/06_action.tex"
        }
      ],
      "revision_checks": [
        {
          "url": "https://arxiv.org/html/2307.05973v2",
          "version": "v2",
          "checked_on": "2026-10-15",
          "inspection": "Relevant full-text Section4 implementation details and Section5 limitations",
          "verified": [
            "Known robot dynamics used; scene assumed static for most tasks, with replanning from latest observations.",
            "Implementation mainly optimizes end-effector positions; separate planar pushing dynamics used for object entity."
          ],
          "inference": "Orbital capture extension needs moving-target prediction, coupled base-arm dynamics and whole-body constraints; these are review synthesis, not demonstrated source results."
        },
        {
          "url": "https://arxiv.org/html/2307.05973v2",
          "version": "2307.05973v2",
          "inspection": "Relevant primary full-text methodological passages and experiment descriptions",
          "locator": "Section 3 method; Section 4 implementation details, Motion Planner and Dynamics Model; Sections 4.1–4.3",
          "facts": [
            "Language-model programs compose spatial value maps that a model-based motion planner uses for closed-loop trajectories",
            "Real and simulated manipulation; robot kinematics, state estimation and planning remain external"
          ],
          "boundary": "Known robot dynamics and task-specific environment models; planar pushing may use a predefined primitive; no space interaction."
        }
      ]
    },
    {
      "citation_key": "T07",
      "title_latex": "Robot Manipulation with GPT-6-Astra: Body Knowledge, Experience Reuse, Emergent Skills, and Sim2Real Transfer",
      "bibliographic_year": "2026",
      "reviewed_eprint": "2609.31770v1",
      "version_note": null,
      "source_url": "https://arxiv.org/abs/2609.31770v1",
      "doi": null,
      "role": "ground_transfer",
      "source_type": "research",
      "search_round": 5,
      "initial_inspection": "Primary source checked; see source URL and bibliography",
      "current_manuscript_locations": [
        {
          "section": 6,
          "title": "Action generation and physical execution",
          "source_file": "sections/06_action.tex"
        }
      ],
      "revision_checks": [
        {
          "urls": [
            "https://arxiv.org/abs/2609.31770v1",
            "https://arxiv.org/html/2609.31770v1"
          ],
          "version": "2609.31770v1",
          "locator": "Section 3.1–3.2; Section 6 and Table 2; Appendix E.1 and Table 6",
          "inspection": "Original arXiv abstract and full-text Sections 3, 6–8 and Appendix E inspected.",
          "focus": "With fixed model weights, Astra uses head/wrist images and joint feedback to command timed joint targets and body-frame base velocities through a documented API. It can write local feedback programs; the tested reusable routines were refactored by researchers.",
          "verified_results": "XLeRobot elevator-button experiments: 30 fixed-start simulation trials, 18 displaced-start trials, 27 local-skill trials, and 12 hardware trials. At the shared hardware start, simulation assets and simulation experience reduced mean time by 53.0% and 49.9%, respectively.",
          "boundary": "Hardware success means operator-confirmed gripper-tip contact, not independently verified button depression. Three repetitions per main condition; one selected experience source per domain; new real starts lack matched baselines. This is not a trained VLA or space-robot experiment.",
          "checked_on": "2026-10-15",
          "search_cutoff": "2026-10-14",
          "inventory_only": false
        },
        {
          "reviewed_version": "2609.31770v1",
          "url": "https://arxiv.org/html/2609.31770v1",
          "locator": "Sections 3.3, 4.1, 5.1-5.2 and 6.1",
          "inspection": "Primary HTML passages opened and read during this revision.",
          "facts": [
            "Mechanical geometry and synchronized multimodal experience show the clearest timing benefits; qualitative description alone is not faster.",
            "Task completion time includes observation, model and service waiting, actuation and confirmation.",
            "A generated local feedback loop alternates movement and image checks without an intervening model call."
          ],
          "used_at": [
            "sections/06_action.tex: direct commands",
            "sections/06_action.tex: feedback timing"
          ],
          "boundaries": [
            "The revised prose reports no universal inference latency or onboard execution location.",
            "The local routine's autonomy concerns repeated movement and stopping feedback, not unrestricted replanning."
          ]
        }
      ]
    },
    {
      "citation_key": "T08",
      "title_latex": "Systematically Exploring the Capabilities of GPT-6 Astra as Embodied Policies",
      "bibliographic_year": "2026",
      "reviewed_eprint": "2609.38537v1",
      "version_note": null,
      "source_url": "https://arxiv.org/abs/2609.38537v1",
      "doi": null,
      "role": "ground_transfer",
      "source_type": "research",
      "search_round": 5,
      "initial_inspection": "Primary source checked; see source URL and bibliography",
      "current_manuscript_locations": [
        {
          "section": 6,
          "title": "Action generation and physical execution",
          "source_file": "sections/06_action.tex"
        }
      ],
      "revision_checks": [
        {
          "urls": [
            "https://arxiv.org/abs/2609.38537v1",
            "https://arxiv.org/html/2609.38537v1"
          ],
          "version": "2609.38537v1",
          "locator": "Sections 2.1–2.3 and 3.1–3.3; Figures 1–2 and Table 2; timing statements are domain-specific",
          "inspection": "Original abstract and full-text framework, gripper manipulation and timing passages inspected.",
          "focus": "Direct generates bimanual end-effector targets and gripper commands from images, proprioception, instructions and history, then executes 1–5 steps. Hybrid reviews pi0.5's 50-step joint sequence, accepting a 1–15-step prefix or replacing it with a 1–5-step end-effector correction. Analytic execution remains external.",
          "verified_results": "On 50 paired RoboDojo instances across 10 selected tasks, Hybrid completed 24 and Direct 13; 85.6% of Hybrid control steps came from pi0.5. The task sample deliberately emphasizes weak pi0.5 tasks. On the separate RoboLab subset, Direct completed 49/50 and Hybrid 46/50, so assistance is not uniformly better.",
          "boundary": "Protocol-specific simulated comparisons; different studies within this report have different controllers, samples and observations. Robot motion time is distinct from inference latency; the reported 39.86-second model latency concerns a paused-physics locomotion run, not manipulation timing.",
          "checked_on": "2026-10-15",
          "search_cutoff": "2026-10-14",
          "inventory_only": false
        },
        {
          "reviewed_version": "2609.38537v1",
          "url": "https://arxiv.org/html/2609.38537v1",
          "locator": "Section 3: RoboDojo and RoboLab setting/results/discussion",
          "inspection": "Primary HTML passages opened and read during this revision.",
          "facts": [
            "The ten-task RoboDojo sample emphasizes lower published pi0.5 success intervals while including two higher intervals.",
            "RoboDojo Hybrid uses task-finetuned pi0.5 weights; the RoboLab policy baselines use DROID-trained weights for zero-shot transfer.",
            "RoboDojo Hybrid/Direct successes are 24/50 and 13/50; 85.6 percent of Hybrid executed steps follow pi0.5. RoboLab favors Direct, 49/50 versus 46/50."
          ],
          "used_at": [
            "sections/06_action.tex: Astra hybrid/direct comparison"
          ],
          "interpretation": "The ranking depends on both task requirements and the applicability of the reused policy; cross-benchmark ranking is not an isolated architecture ablation.",
          "boundaries": [
            "The locomotion 39.86-second latency and paused-physics setup are not assigned to manipulation.",
            "No inference host or manipulation latency is inferred."
          ]
        }
      ]
    },
    {
      "citation_key": "T09",
      "title_latex": "Code Owns the Simulation, Jev Owns the Evaluation",
      "bibliographic_year": "2026",
      "reviewed_eprint": "2610.01834v2",
      "version_note": "Revised 2026-10-10",
      "source_url": "https://arxiv.org/abs/2610.01834v2",
      "doi": null,
      "role": "ground_transfer",
      "source_type": "research",
      "search_round": 5,
      "initial_inspection": "Primary source checked; see source URL and bibliography",
      "current_manuscript_locations": [
        {
          "section": 3,
          "title": "An embodied closed loop for model integration",
          "source_file": "sections/03_architecture.tex"
        },
        {
          "section": 6,
          "title": "Action generation and physical execution",
          "source_file": "sections/06_action.tex"
        }
      ],
      "revision_checks": [
        {
          "urls": [
            "https://arxiv.org/abs/2610.01834v2",
            "https://arxiv.org/html/2610.01834v2"
          ],
          "version": "2610.01834v2",
          "locator": "Section 2; Section 6 and Table 3; Appendix E (DMC details)",
          "inspection": "Original arXiv abstract, v1 and current v2 full-text Section 6, Table 3 and Appendix E inspected; use v2.",
          "focus": "Jev-1.13.0 returns choices and option probabilities from structured state. A simulated planar Stacker arm compares five-level torque choices for five actuators against a skill interface. Skills use IK, physics-based candidate checking and joint PD control.",
          "verified_results": "Raw torque selection picks up no box and solves 0/20 episodes. With the skill interface, Jev solves 9/20 native-task episodes versus 8/20 for a handwritten controller. Across five new instructions and eight seeds each, results are 22/40 versus 3/40.",
          "boundary": "Simulation only; skills were tuned on the native task. The torque/skill contrast changes both action abstraction and external computational support, so it does not isolate simulation as a single causal factor or show Jev itself acquired a dynamics model. A 0.02-second simulation interval is not measured API latency.",
          "checked_on": "2026-10-15",
          "search_cutoff": "2026-10-14",
          "inventory_only": false
        },
        {
          "reviewed_version": "2610.01834v2",
          "url": "https://arxiv.org/html/2610.01834v2",
          "locator": "Section 6; Appendix E",
          "inspection": "Primary HTML passages opened and read during this revision.",
          "facts": [
            "The raw-torque experiment chooses a torque command for each actuator over the next 0.02 seconds of simulated motion.",
            "The skill executor uses IK, physics-copy candidate checks and 100 Hz joint PD control."
          ],
          "used_at": [
            "sections/06_action.tex: feedback timing"
          ],
          "boundaries": [
            "The simulation action duration is not a measured model-service latency.",
            "The separate ALFWorld call-time measurements are not applied to robot control."
          ]
        }
      ]
    },
    {
      "citation_key": "T14",
      "title_latex": "Cross-Platform Scaling of Vision-Language-Action Models from Edge to Cloud {GPUs",
      "bibliographic_year": "2026",
      "reviewed_eprint": "2509.11480v2",
      "version_note": "Reviewed version 2, revised 26 January 2026; first submitted 2025",
      "source_url": "https://arxiv.org/abs/2509.11480v2",
      "doi": "10.48550/arXiv.2509.11480",
      "role": "ground_transfer",
      "source_type": "research",
      "search_round": 6,
      "initial_inspection": "Primary source checked; see source URL and bibliography",
      "current_manuscript_locations": [
        {
          "section": 7,
          "title": "Learning, adaptation, and onboard deployment",
          "source_file": "sections/07_adaptation.tex"
        }
      ],
      "revision_checks": [
        {
          "urls": [
            "https://arxiv.org/html/2509.11480v2",
            "https://arxiv.org/abs/2509.11480"
          ],
          "version": "2509.11480v2",
          "locator": "v2 Sections III-A–III-C and IV; Tables II, IV–V; Figures 1–3",
          "inspection": "Relevant primary full-text hardware, model, timing protocol, task-success, memory and power-mode results; original arXiv submission history.",
          "facts": "Physical Orin peak memory: QwenVLA 7.39 GB, OpenVLA-OFT 19.20 GB. Their separately evaluated average LIBERO success is 78.8% and 95.3%. Orin modes are 15 W, 30 W, 50 W and MAX. Chunk timing averages 100 inferences after warm-up using one 224x224 RGB image and a fixed prompt.",
          "boundaries": "Power modes are configured limits, not measured power or inference energy. Fixed-input timings are distinct from robot-loop feedback latency and task-success tests. No space qualification or spacecraft dynamics are tested. v2 prose labels latency values around 0.03–1.95 as ms, but the reported per-chunk/throughput values are internally inconsistent with those units; the review does not reproduce or silently correct these absolute latency numbers.",
          "checked_on": "2026-10-15"
        }
      ]
    },
    {
      "citation_key": "T15",
      "title_latex": "BitVLA}: 1-bit Vision-Language-Action Models for Robotics Manipulation",
      "bibliographic_year": "2026",
      "reviewed_eprint": "2506.07530v2",
      "version_note": "Reviewed version 2, revised 1 March 2026; first submitted 2025",
      "source_url": "https://arxiv.org/abs/2506.07530v2",
      "doi": "10.48550/arXiv.2506.07530",
      "role": "ground_transfer",
      "source_type": "research",
      "search_round": 6,
      "initial_inspection": "Primary source checked; see source URL and bibliography",
      "current_manuscript_locations": [
        {
          "section": 7,
          "title": "Learning, adaptation, and onboard deployment",
          "source_file": "sections/07_adaptation.tex"
        }
      ],
      "revision_checks": [
        {
          "urls": [
            "https://arxiv.org/html/2506.07530v2",
            "https://arxiv.org/abs/2506.07530"
          ],
          "version": "2506.07530v2",
          "locator": "v2 Sections III-A–III-B, IV-B–IV-C and VI; Tables I–II; Figure 6 and Inference efficiency paragraph",
          "inspection": "Relevant primary full-text architecture, pretraining, quantization, LIBERO, real-robot setup, inference benchmarking and limitations; original arXiv submission history.",
          "facts": "v2 reports 1.4 GB model memory and 96.0% average LIBERO success, against 15.4 GB and 97.1% for OpenVLA-OFT in Table I. The 73 ms per 25-action chunk timing is an A100 benchmark; OpenVLA-OFT+ baseline timing is taken from its source paper. Physical Franka experiments host policies remotely on an A800 server.",
          "boundaries": "Not an Orin experiment. The 1.4 GB value is reported model memory, not a measured peak-memory figure equivalent to T14. A100 timing and remote-A800 manipulation are different configurations. The connector remains full precision under Section III-A, so the review does not repeat the abstract claim that every parameter is ternary. No measured inference energy or spacecraft deployment is established.",
          "checked_on": "2026-10-15"
        }
      ]
    },
    {
      "citation_key": "U01",
      "title_latex": "SpikeVLA: Vision-Language-Action Models with Spiking Neural Networks",
      "bibliographic_year": "2026",
      "reviewed_eprint": "2606.27807v1",
      "version_note": null,
      "source_url": "https://arxiv.org/abs/2606.27807v1",
      "doi": null,
      "role": "ground_transfer",
      "source_type": "research",
      "search_round": 3,
      "initial_inspection": "Relevant primary full-text methodological and experimental sections",
      "current_manuscript_locations": [
        {
          "section": 7,
          "title": "Learning, adaptation, and onboard deployment",
          "source_file": "sections/07_adaptation.tex"
        }
      ],
      "revision_checks": [
        {
          "metadata": {
            "title": "SpikeVLA: Vision-Language-Action Models with Spiking Neural Networks",
            "authors": "Ruiqi Song; Dujun Nie; Siyu Teng; Baiyong Ding; Xiaotong Zhang; Dong Li; Chenming Zhang; Yuchen Li; Hangbin Wu; Long Chen",
            "year": 2026,
            "venue": "Proceedings of the 43rd International Conference on Machine Learning; inspected arXiv v1",
            "doi": "10.48550/arXiv.2606.27807"
          },
          "url": "https://arxiv.org/html/2606.27807v1",
          "locator": "Limitation and Future Work; Appendix A.2.3 Theoretical Energy Consumption Evaluation",
          "evidence": "Targeted full-text limitations and energy-method sections",
          "facts": [
            "Inference energy is estimated from dense and synaptic operation counts, spike activity, and assumed 45-nm costs of 4.6 pJ/MAC and 0.9 pJ/AC.",
            "The limitations explicitly state that neuromorphic-chip energy efficiency and real-time performance remain unverified; hardware integration is future work."
          ],
          "boundaries": [
            "Do not describe theoretical energy as measured device, board, or robot-task energy.",
            "Navigation/simulation and GPU results do not establish space execution or integrated neuromorphic hardware deployment."
          ],
          "used_in": [
            "07_adaptation.tex, spiking-VLA deployment discussion"
          ]
        },
        {
          "metadata": {
            "citation_key": "U01",
            "arxiv_id": "2606.27807",
            "reviewed_version": "v1",
            "version_date": "2026-06-26",
            "checked_on": "2026-10-15",
            "inspection": "Primary full text; selected methods and experiments",
            "publication_type": "arXiv preprint"
          },
          "url": "https://arxiv.org/html/2606.27807v1",
          "locator": "Sections 3.1-3.4; Section 4.1; Tables 1-3; Appendix A.2.3",
          "facts": [
            "Spike-V differentially converts SigLIPv2 operations; Spike-L combines a fine-tuned LLaMA-8B-based multimodal model with spiking processing.",
            "Spike-A uses population coding and a continuous decoder; PPO training uses surrogate-gradient backpropagation.",
            "Evaluation includes VLN-CE R2R/RxR and VLN-CE-Isaac."
          ],
          "boundaries": [
            "The modules use different adaptation and training routes; describing every module as directly trained from scratch would be inaccurate.",
            "Navigation simulations do not establish spacecraft operation. Reported energy includes theoretical operation-based estimates."
          ]
        }
      ]
    },
    {
      "citation_key": "U02",
      "title_latex": "Spike-driven Vision-Language-Action Model",
      "bibliographic_year": "2026",
      "reviewed_eprint": "2609.39514v1",
      "version_note": null,
      "source_url": "https://arxiv.org/abs/2609.39514v1",
      "doi": null,
      "role": "ground_transfer",
      "source_type": "research",
      "search_round": 3,
      "initial_inspection": "Relevant primary full-text methodological and experimental sections",
      "current_manuscript_locations": [
        {
          "section": 7,
          "title": "Learning, adaptation, and onboard deployment",
          "source_file": "sections/07_adaptation.tex"
        },
        {
          "section": 9,
          "title": "Synthesis and research priorities",
          "source_file": "sections/09_discussion.tex"
        }
      ],
      "revision_checks": [
        {
          "url": "https://arxiv.org/html/2609.39514v1",
          "version": "v1",
          "locator": "Section 5.2; Table 3",
          "verified_claim": "The selected ANN/SNN ablation is on LIBERO; the paper additionally reports LIBERO-Plus perturbation tests. Table 6 now labels the conditions of selected comparisons.",
          "inspection": "Primary-source check recorded in the immediately preceding comprehensive model review"
        },
        {
          "url": "https://arxiv.org/html/2609.39514v1",
          "sections": [
            "4.1",
            "5.3",
            "Table 5",
            "Appendix C",
            "Table 9",
            "Appendix D",
            "Appendix E"
          ],
          "claims": [
            "The visual encoder is initialized from ImageNet pretraining and subsequently fine-tuned; the masked-language-pretrained SmoothSpike BERT encoder is frozen.",
            "The single LIBERO policy trains across benchmark tasks for 80000 updates. Appendix C reports 20480000 sample exposures, but the unique LIBERO demonstration/trajectory count is not specified; Table 6 records this as NR rather than inferring it from evaluation trials or from the separate Meta-World setup.",
            "The B0-to-B3 encoder substitution changes average LIBERO success from 96.3% to 92.4% and estimated arithmetic energy per 12-action forward pass from 179.7 to 20.9 mJ.",
            "Fusion and decoding are shared, while encoder capacity and visual pretraining priors change. Arithmetic estimates exclude memory and non-synaptic overhead."
          ],
          "read_scope": "Targeted primary full-text method, encoder-ablation, training and evaluation appendices; searched all HTML occurrences of demonstration and inspected the distinction between LIBERO and Meta-World data reporting.",
          "check_date": "2026-10-15"
        },
        {
          "url": "https://arxiv.org/html/2609.39514v1",
          "locator": "Section 5.3, Table 5 and Perception paragraph; Appendix D, equations (19)–(20); Appendix E, LIBERO",
          "facts": [
            "Table 5 B0 uses DINOv3-B and BERT; B3 uses spiking visual and instruction encoders. Fusion and action decoding are held fixed.",
            "B0/B3 average LIBERO success is 96.3%/92.4%, total parameters 216.1M/148.6M, and estimated energy 179.7/20.9 mJ.",
            "Energy is arithmetic per policy forward pass producing a 12-step action chunk, using reference 32-bit AC/MAC costs of 0.9/4.6 pJ."
          ],
          "limits": [
            "Encoder capacity and pretrained visual priors differ, so the comparison does not isolate spiking computation.",
            "The energy calculation excludes memory access and non-synaptic overhead and is not a hardware power measurement.",
            "The evaluation is simulated LIBERO manipulation, with 50 trials per task across 40 tasks."
          ],
          "used_at": [
            "sections/04_perception.tex, Section 4.2"
          ]
        },
        {
          "metadata": {
            "title": "Spike-driven Vision–Language–Action Model",
            "authors": "Shuai Wang; Malu Zhang; Mingquan Liu; Weihui Dai; Dehao Zhang; Jieyuan Zhang; Yimeng Shan; Zijian Zhou; Yang Yang",
            "year": 2026,
            "venue": "arXiv preprint v1",
            "doi": "10.48550/arXiv.2609.39514"
          },
          "url": "https://arxiv.org/html/2609.39514v1",
          "locator": "Abstract; Appendix D Theoretical Energy Estimation",
          "evidence": "Targeted full-text energy-method section and abstract",
          "facts": [
            "The energy estimate covers arithmetic for a forward pass producing a 12-step action chunk.",
            "The frozen SmoothSpike encoder remains included in inference accounting.",
            "Continuous-valued and spike-triggered operations are counted separately; operations after temporal aggregation are not multiplied again by the four simulation steps."
          ],
          "boundaries": [
            "The estimated arithmetic cost does not establish actual neuromorphic-device or robot-task consumption.",
            "Benchmarks are LIBERO and Meta-World, not space environmental experiments."
          ],
          "used_in": [
            "07_adaptation.tex, spiking-VLA deployment discussion"
          ]
        },
        {
          "metadata": {
            "citation_key": "U02",
            "arxiv_id": "2609.39514",
            "reviewed_version": "v1",
            "version_date": "2026-09-30",
            "checked_on": "2026-10-15",
            "inspection": "Primary full text; Sections 4-5 and appendices",
            "publication_type": "arXiv preprint"
          },
          "url": "https://arxiv.org/html/2609.39514v1",
          "locator": "Sections 4.1-4.4; Section 5.3, Tables 4-5; Appendices A-B",
          "facts": [
            "The spiking vision encoder is initialized from ImageNet pretraining and fine-tuned; the masked-language-pretrained spiking BERT encoder remains frozen.",
            "Bidirectional top-k winner-take-all fusion provides memory to a state-conditioned Spike Action Chunking Transformer.",
            "Table 4 reports LIBERO average success of 90.2% without WTA and 92.4% with WTA; Object-suite performance decreases from 95.6% to 95.4%."
          ],
          "boundaries": [
            "LIBERO and Meta-World are terrestrial manipulation simulations.",
            "Direct VLA training does not mean all pretrained encoders are updated; the language encoder is frozen.",
            "Energy figures are estimates, not a measured spacecraft computing budget."
          ]
        }
      ]
    },
    {
      "citation_key": "U03",
      "title_latex": "SpikingVLA: Asynchronous Spiking Vision-Language-Action Models",
      "bibliographic_year": "2026",
      "reviewed_eprint": "2610.09710v1",
      "version_note": null,
      "source_url": "https://arxiv.org/abs/2610.09710v1",
      "doi": null,
      "role": "ground_transfer",
      "source_type": "research",
      "search_round": 3,
      "initial_inspection": "Relevant primary full-text methodological and experimental sections",
      "current_manuscript_locations": [
        {
          "section": 6,
          "title": "Action generation and physical execution",
          "source_file": "sections/06_action.tex"
        },
        {
          "section": 7,
          "title": "Learning, adaptation, and onboard deployment",
          "source_file": "sections/07_adaptation.tex"
        }
      ],
      "revision_checks": [
        {
          "metadata": {
            "title": "SpikingVLA: Asynchronous Spiking Vision-Language-Action Models",
            "authors": "Jingya Wang; Dehao Zhang; Shuai Wang; Malu Zhang; Yang Yang; Haizhou Li",
            "year": 2026,
            "venue": "arXiv preprint v1",
            "doi": "10.48550/arXiv.2610.09710"
          },
          "url": "https://arxiv.org/html/2610.09710v1",
          "locator": "Sections 5 and 6.2; Appendix A Deployment Metrics; Appendix A.3; Table 4",
          "evidence": "Targeted full-text runtime and energy-method sections",
          "facts": [
            "Asynchronous execution passes intermediate responses between VLA components to reduce synchronization stalls.",
            "The paper distinguishes time-to-first-action, peak memory, and estimated energy.",
            "Increasing the timestep budget from T=4 to T=8 improves navigation at increased estimated energy; Table 4 uses a 45-nm MAC/AC model."
          ],
          "boundaries": [
            "Theoretical arithmetic energy is not a measured platform power budget.",
            "The manuscript does not copy the reported TTFA numbers because their table presentation needs more unit/context care than the qualitative scheduling conclusion.",
            "No flight-ready integrated model-hardware claim is made."
          ],
          "used_in": [
            "07_adaptation.tex, spiking-VLA deployment discussion"
          ]
        },
        {
          "metadata": {
            "citation_key": "U03",
            "arxiv_id": "2610.09710",
            "reviewed_version": "v1",
            "version_date": "2026-10-07",
            "checked_on": "2026-10-15",
            "inspection": "Primary full text; Sections 5-6",
            "publication_type": "arXiv preprint"
          },
          "url": "https://arxiv.org/html/2610.09710v1",
          "locator": "Sections 5.1-5.3, especially equations 12-13; Sections 6.1-6.4",
          "facts": [
            "Dendritic Integrate-and-Fire conversion uses channel mixing and adaptive somatic firing.",
            "The implementation converts NaVILA's high-level navigation policy and low-level actor while retaining their interfaces.",
            "Intermediate spike responses update navigation commands and joint targets asynchronously. External observations are fixed throughout each internal spike horizon."
          ],
          "boundaries": [
            "Internal spike steps are not fresh external sensor samples.",
            "Evaluation uses R2R-CE, RxR-CE, and VLN-CE-Isaac with a Unitree Go2 embodiment; these are not spacecraft experiments.",
            "Asynchronous propagation inside a model differs from RTC's scheduling across generated action chunks."
          ]
        }
      ]
    },
    {
      "citation_key": "U04",
      "title_latex": "Real-Time Execution of Action Chunking Flow Policies",
      "bibliographic_year": "2025",
      "reviewed_eprint": "2506.07339v2",
      "version_note": "Revised 2025-12-05",
      "source_url": "https://arxiv.org/abs/2506.07339v2",
      "doi": null,
      "role": "ground_transfer",
      "source_type": "research",
      "search_round": 3,
      "initial_inspection": "Relevant primary full-text methodological and experimental sections",
      "current_manuscript_locations": [
        {
          "section": 6,
          "title": "Action generation and physical execution",
          "source_file": "sections/06_action.tex"
        }
      ],
      "revision_checks": [
        {
          "metadata": {
            "citation_key": "U04",
            "arxiv_id": "2506.07339",
            "reviewed_version": "v2",
            "version_date": "2025-12-05",
            "checked_on": "2026-10-15",
            "inspection": "Primary full text; Sections 2-4",
            "publication_type": "arXiv preprint version"
          },
          "url": "https://arxiv.org/html/2506.07339v2",
          "locator": "Sections 2-3; Algorithm 1; Section 4.1 and Figure 5; Section 4.2",
          "facts": [
            "RTC generates the next chunk during execution, retaining actions committed during inference delay and using soft-masked inpainting for the overlap.",
            "The Kinetix ablation favors soft over hard masking particularly at shorter inference delays and execution horizons.",
            "Physical tests use pi0.5 on six terrestrial bimanual tasks; H=50, controller period 20 ms, and five denoising steps in that setup."
          ],
          "boundaries": [
            "Inference-time continuity does not guarantee contact safety or space dynamics compatibility.",
            "The paper uses s for execution horizon; the review retains K.",
            "RTC is a scheduling/inference method, not an independently pretrained foundation model."
          ]
        }
      ]
    },
    {
      "citation_key": "U05",
      "title_latex": "Fine-Tuning Vision-Language-Action Models: Optimizing Speed and Success",
      "bibliographic_year": "2025",
      "reviewed_eprint": "2502.19645v2",
      "version_note": "Revised 2025-04-28",
      "source_url": "https://arxiv.org/abs/2502.19645v2",
      "doi": null,
      "role": "ground_transfer",
      "source_type": "research",
      "search_round": 3,
      "initial_inspection": "Relevant primary full-text methodological and experimental sections",
      "current_manuscript_locations": [
        {
          "section": 7,
          "title": "Learning, adaptation, and onboard deployment",
          "source_file": "sections/07_adaptation.tex"
        },
        {
          "section": 9,
          "title": "Synthesis and research priorities",
          "source_file": "sections/09_discussion.tex"
        }
      ],
      "revision_checks": [
        {
          "url": "https://arxiv.org/html/2502.19645v2",
          "sections": [
            "III",
            "V-A",
            "Table I",
            "V-C",
            "Table II"
          ],
          "claims": [
            "The adaptation experiments start from OpenVLA and fine-tune independently on each LIBERO suite through LoRA.",
            "Each suite supplies 500 expert demonstrations across ten tasks; unsuccessful demonstrations are filtered for the selected experiments. The review labels 500 as the starting demo pool, not the exact retained count.",
            "Adding eight-action chunking to parallel decoding changes generated throughput from 15.9 to 108.8 actions/s and query latency from 62.9 to 73.5 ms on A100.",
            "The reported contrast concerns decoding/adaptation variants evaluated after training on the target suite; it does not isolate pretraining or measure a rate of fresh observations."
          ],
          "read_scope": "Targeted original setup, adaptation procedure and timing-table passages. Existing values were rechecked while adding the data and reuse dimensions.",
          "check_date": "2026-10-15"
        },
        {
          "url": "https://arxiv.org/html/2502.19645v2",
          "locator": "Section V-A; Table II; Section V-C",
          "facts": [
            "OpenVLA, +PD, and +PD&AC generate 4.2, 15.9, and 108.8 actions/s; latency is 239.6, 62.9, and 73.5 ms, respectively.",
            "Table II averages 100 queries on an NVIDIA A100, with a 224-by-224 image, sample command, and seven-dimensional actions.",
            "Eight-action chunks execute fully before replanning. The separate single-image Cont-L1 recipe reports 109.7 actions/s and 72.9 ms."
          ],
          "limits": [
            "The cited numerical sequence identifies ablation variants, not the final Cont-L1 recipe.",
            "Action-generation throughput does not measure observation-feedback frequency, spacecraft energy, or onboard suitability."
          ]
        },
        {
          "metadata": {
            "title": "Fine-Tuning Vision-Language-Action Models: Optimizing Speed and Success",
            "authors": "Moo Jin Kim; Chelsea Finn; Percy Liang",
            "year": 2025,
            "venue": "arXiv preprint, inspected version v2",
            "doi": "10.48550/arXiv.2502.19645"
          },
          "url": "https://arxiv.org/html/2502.19645v2",
          "locator": "Section V-C; Table II; Section VI-D; Table III",
          "evidence": "Targeted full-text sections and tables",
          "facts": [
            "Table II evaluates seven-dimensional actions over 100 queries on an NVIDIA A100.",
            "Original OpenVLA: 4.2 actions/s, 0.2396 s/query. Parallel decoding: 15.9 actions/s, 0.0629 s/query. Parallel decoding plus K=8 chunking: 108.8 actions/s, 0.0735 s/query.",
            "The paper distinguishes action-generation throughput from query latency and compares regression and diffusion formulations."
          ],
          "boundaries": [
            "The selected comparison is within one reported configuration, not a cross-paper ranking.",
            "Generated actions per second are not the rate of new observations or closed-loop corrective updates.",
            "A100 timing does not establish onboard energy or space environmental performance."
          ],
          "used_in": [
            "07_adaptation.tex, adaptation and inference-design paragraph"
          ]
        }
      ]
    },
    {
      "citation_key": "U06",
      "title_latex": "The neurobench framework for benchmarking neuromorphic computing algorithms and systems",
      "bibliographic_year": "2025",
      "reviewed_eprint": null,
      "version_note": null,
      "source_url": "https://www.nature.com/articles/s41467-025-56739-4",
      "doi": "10.1038/s41467-025-56739-4",
      "role": "background",
      "source_type": "research",
      "search_round": 3,
      "initial_inspection": "Relevant primary full-text methodological and experimental sections",
      "current_manuscript_locations": [
        {
          "section": 7,
          "title": "Learning, adaptation, and onboard deployment",
          "source_file": "sections/07_adaptation.tex"
        }
      ],
      "revision_checks": [
        {
          "metadata": {
            "title": "The neurobench framework for benchmarking neuromorphic computing algorithms and systems",
            "authors": "Jason Yik et al. (author list abbreviated here)",
            "year": 2025,
            "venue": "Nature Communications 16, 1545",
            "doi": "10.1038/s41467-025-56739-4"
          },
          "url": "https://www.nature.com/articles/s41467-025-56739-4",
          "locator": "Algorithm Track Benchmark Framework; System Track Benchmark Framework, particularly System track metrics",
          "evidence": "Targeted full-text framework and measurement sections",
          "facts": [
            "The algorithm track separates hardware-independent correctness and complexity metrics from deployed system results.",
            "The system track treats correctness, timing, and efficiency jointly and explicitly accounts for data preprocessing and postprocessing.",
            "System guidance distinguishes throughput, execution time, streaming scenarios, and idle/active power contexts."
          ],
          "boundaries": [
            "This is a computing benchmark framework, not a space robot benchmark or qualification standard.",
            "The manuscript's robot task boundary, recovery accounting, and possible actuator inclusion are a review-level extension."
          ],
          "used_in": [
            "07_adaptation.tex, thermal and energy subsection"
          ]
        }
      ]
    },
    {
      "citation_key": "U07",
      "title_latex": "Run Time Assurance for Spacecraft Attitude Control Under Nondeterministic Assumptions",
      "bibliographic_year": "2024",
      "reviewed_eprint": null,
      "version_note": null,
      "source_url": "https://coogan.ece.gatech.edu/papers/abate2022runtime.html",
      "doi": "10.1109/TCST.2023.3340624",
      "role": "space_direct",
      "source_type": "research",
      "search_round": 3,
      "initial_inspection": "Relevant primary full-text methodological and experimental sections",
      "current_manuscript_locations": [
        {
          "section": 3,
          "title": "An embodied closed loop for model integration",
          "source_file": "sections/03_architecture.tex"
        },
        {
          "section": 6,
          "title": "Action generation and physical execution",
          "source_file": "sections/06_action.tex"
        }
      ],
      "revision_checks": [
        {
          "url": "https://coogan.ece.gatech.edu/papers/pdf/abate2022runtime.pdf",
          "locator": "Section I, Figure 1; Sections III–IV, disturbance set and backup reachable-set construction",
          "facts": [
            "The assurance argument uses a bounded disturbance set, torque limits, a validated backup controller and a safe set.",
            "A reachable-set test determines whether the backup can preserve the line-of-sight constraint."
          ],
          "boundaries": [
            "Statistical estimator covariance does not automatically supply the bounded uncertainty assumptions of this argument.",
            "Reobservation and restricted-motion admission rules are proposed review-level interface requirements, not a combined V13–U07 system or a new proven guarantee."
          ],
          "inspection": "Author-posted original full-text assumptions and reachable-set description rechecked; journal year retained from the existing verified bibliography.",
          "used_at": [
            "06_action.tex Section 6.4; short link to the existing Section 3 runtime-assurance discussion"
          ]
        },
        {
          "venue": "IEEE Transactions on Control Systems Technology",
          "url": "https://coogan.ece.gatech.edu/papers/abate2022runtime.html",
          "full_text_url": "https://coogan.ece.gatech.edu/papers/pdf/abate2022runtime.pdf",
          "version": "Author-posted manuscript, whose template header says 2022; publication year 2024 is verified by the author's bibliographic page. The header is not used as the journal year.",
          "locator": "Author publication page; manuscript Section I and Figure 1; Sections II–IV for dynamics, disturbance/input bounds, safe backup set and reachability; Section V for ASTROS ground experiment.",
          "inspection": "Author metadata page and relevant original full-text sections.",
          "facts": [
            "A runtime assurance mechanism intervenes between the primary controller and the plant using reachable-set overapproximations and a backup policy.",
            "The analyzed spacecraft attitude problem has a line-of-sight constraint, bounded disturbance torques and constrained control torques.",
            "The backup policy has an established robust invariant set; the reachability check evaluates whether a safe return remains available.",
            "The reported ASTROS experiment is a ground hardware demonstration using human-commanded primary inputs."
          ],
          "boundary": "Not a foundation model or a flight experiment. The source's guarantee is conditional on its dynamical, disturbance, actuator and safe-set assumptions; it cannot be transferred to arbitrary model outputs or satellite contact dynamics.",
          "used_at": "03_architecture.tex, Section 3.3, runtime supervisor paragraph"
        }
      ]
    },
    {
      "citation_key": "U08",
      "title_latex": "The effects of reduced-gravity on planetary rover mobility",
      "bibliographic_year": "2020",
      "reviewed_eprint": null,
      "version_note": null,
      "source_url": "https://spectrum.library.concordia.ca/id/eprint/993106/",
      "doi": "10.1177/0278364920913945",
      "role": "space_direct",
      "source_type": "research",
      "search_round": 3,
      "initial_inspection": "Primary institutional metadata and complete abstract; direct repository fetch failed",
      "current_manuscript_locations": [
        {
          "section": 2,
          "title": "From space operating conditions to technical requirements",
          "source_file": "sections/02_requirements.tex"
        }
      ],
      "revision_checks": [
        {
          "venue": "The International Journal of Robotics Research, 39(7), 797–811",
          "url": "https://spectrum.library.concordia.ca/id/eprint/993106/",
          "version": "Published 2020 article; author's institutional repository lists an accepted manuscript deposited in 2023. Deposit year is not publication year.",
          "locator": "Concordia Spectrum author-deposited record: bibliographic metadata and Abstract, especially matched wheel-load comparison and traction/sinkage observations.",
          "inspection": "Primary institutional record and complete abstract exposed by the search index; direct repository fetch returned 502. No full-text reading is claimed.",
          "facts": [
            "An ExoMars wheel prototype and Martian soil simulant were tested during parabolic flights producing reduced gravitational acceleration.",
            "Reduced-gravity and ground results were compared with matched wheel loading.",
            "The abstract reports reduced traction and increased wheel sinkage in reduced gravity, identifying gravity's effect on the soil itself as distinct from wheel loading."
          ],
          "boundary": "Physical wheel–soil experiments, not robot foundation-model evaluation or planetary surface flight. Findings concern the tested wheel, soil and conditions; the manuscript makes a qualitative distinction and imports no universal numerical degradation factor.",
          "used_at": "02_requirements.tex, Section 2.1, reduced-gravity interaction paragraph"
        }
      ]
    },
    {
      "citation_key": "U09",
      "title_latex": "FoundationPose: Unified 6D Pose Estimation and Tracking of Novel Objects",
      "bibliographic_year": "2024",
      "reviewed_eprint": null,
      "version_note": "Reviewed arXiv:2312.08344v2, revised 2024-03-26",
      "source_url": "https://arxiv.org/abs/2312.08344v2",
      "doi": null,
      "role": "ground_transfer",
      "source_type": "research",
      "search_round": 4,
      "initial_inspection": "Relevant primary full-text sections and publication metadata; exact inspection boundaries retained in the manuscript ancillary inventory",
      "current_manuscript_locations": [
        {
          "section": 4,
          "title": "Multimodal perception and state representation",
          "source_file": "sections/04_perception.tex"
        }
      ],
      "revision_checks": [
        {
          "version": "arXiv:2312.08344v2, 26 March 2024; CVPR 2024 paper",
          "url": "https://arxiv.org/html/2312.08344v2",
          "locator": "Abstract; Sections 3.2–3.4; Section 4.1; Figure 2; Appendix 5.2, Creating Reference Images",
          "facts": [
            "Synthetic pretraining supports RGB-D render-and-compare pose refinement and pose-hypothesis ranking.",
            "The CAD-free setup fits an object-specific neural field from reference views; the evaluated reference views have annotated object poses.",
            "Both CAD-based and reference-view setups reuse the pose modules for novel-object estimation and tracking.",
            "For reference imagery without ground-truth object poses, Appendix 5.2 permits poses computed by off-the-shelf SLAM; the review therefore says provided or estimated poses."
          ],
          "boundaries": [
            "The reviewed model is not prior-free: RGB-D observations and either CAD geometry or suitable reference views are required.",
            "A noncooperative target may still have known geometry; this distinction is review synthesis. No spacecraft deployment is established by this terrestrial paper."
          ],
          "inspection": "Primary full-text method and experimental-setup passages inspected in this revision.",
          "used_at": [
            "04_perception.tex Section 4.1",
            "Table 3; replaces the PaLM-E row, while PaLM-E remains discussed in prose"
          ]
        }
      ]
    },
    {
      "citation_key": "U10",
      "title_latex": "Continued Advances in Supervised Autonomy User Interface Design for METERON SUPVIS Justin",
      "bibliographic_year": "2019",
      "reviewed_eprint": null,
      "version_note": null,
      "source_url": "https://elib.dlr.de/130821/",
      "doi": "10.1109/AERO.2019.8741885",
      "role": "space_direct",
      "source_type": "research",
      "search_round": 4,
      "initial_inspection": "Relevant primary full-text sections and publication metadata; exact inspection boundaries retained in the manuscript ancillary inventory",
      "current_manuscript_locations": [
        {
          "section": 2,
          "title": "From space operating conditions to technical requirements",
          "source_file": "sections/02_requirements.tex"
        },
        {
          "section": 3,
          "title": "An embodied closed loop for model integration",
          "source_file": "sections/03_architecture.tex"
        },
        {
          "section": 5,
          "title": "Prediction and task planning",
          "source_file": "sections/05_planning.tex"
        }
      ],
      "revision_checks": [
        {
          "url": "https://elib.dlr.de/130821/",
          "full_text_url": "https://elib.dlr.de/130821/1/preprint-aeroconf-2019-schmaus-Continued_Advances_in_Supervised_Autonomy_User_Interface_Design_for_METERON_SUPVIS_Justin%20-%20Kopie.pdf",
          "version": "Author-deposited preprint of the published 2019 IEEE Aerospace Conference paper.",
          "locator": "PDF pp.4–7, Section 3 (collaboration, action parameterization, user interface and communication); p.8, Section 4 findings; institutional record for publication metadata.",
          "facts": [
            "ISS astronauts selected task-level commands and could parameterize actions for an Earth-based Rollin' Justin robot.",
            "Symbolic planning and geometric execution were handled by the robotic autonomy system, with contextual commands presented to the operator.",
            "The interface and communication discussion separates non-real-time commands from autonomous local execution."
          ],
          "boundaries": [
            "The robot operated in a terrestrial mock-up; the human operator was on the ISS. This is not a foundation-model experiment or external-space robotic contact.",
            "Reported operator feedback is based on a small set of ISS sessions; no universal workload reduction is asserted.",
            "Approval, cancellation, current authority and timeout/fallback rules in Section 3.3 are the review's proposed integration requirements, not claimed as a fully tested feature set of this paper."
          ],
          "inspection": "Primary institutional metadata and relevant original full-text sections. The author PDF was queried again during editing to avoid attributing unverified cancellation/confirmation mechanisms.",
          "used_at": [
            "02_requirements.tex: communication and supervision paragraph",
            "03_architecture.tex: Figure 2 caption and human supervision paragraph"
          ]
        },
        {
          "url": "https://elib.dlr.de/130821/1/preprint-aeroconf-2019-schmaus-Continued_Advances_in_Supervised_Autonomy_User_Interface_Design_for_METERON_SUPVIS_Justin%20-%20Kopie.pdf",
          "locator": "Section 3, especially command parameterization and the tablet interface; Section 4 space-ground setup; PDF pages 4–7",
          "facts": [
            "ISS astronauts select object-related contextual commands, with optional command parameters.",
            "The robot plans and executes the selected command locally, while the astronaut retains mission authority.",
            "Rollin’ Justin operates in the Earth-based SOLEX facility; the ISS hosts the human operator."
          ],
          "boundaries": [
            "This is supervised autonomy without a foundation model, not robot operation on Mars or free-floating orbital manipulation.",
            "No universal workload benefit or arbitrary-disconnection safety guarantee is claimed in the review."
          ],
          "inspection": "DLR primary record and relevant full-text collaboration/interface/setup passages inspected.",
          "used_at": [
            "05_planning.tex Section 5.4, compared with the existing E01 language-assistance role"
          ]
        }
      ]
    },
    {
      "citation_key": "U11",
      "title_latex": "Reactive Diffusion Policy: Slow-Fast Visual-Tactile Policy Learning for Contact-Rich Manipulation",
      "bibliographic_year": "2025",
      "reviewed_eprint": "2503.02881v2",
      "version_note": "Revised 2025-04-01",
      "source_url": "https://arxiv.org/abs/2503.02881v2",
      "doi": null,
      "role": "ground_transfer",
      "source_type": "research",
      "search_round": 4,
      "initial_inspection": "Relevant primary full-text sections and publication metadata; exact inspection boundaries retained in the manuscript ancillary inventory",
      "current_manuscript_locations": [
        {
          "section": 6,
          "title": "Action generation and physical execution",
          "source_file": "sections/06_action.tex"
        }
      ],
      "revision_checks": [
        {
          "version": "arXiv:2503.02881v2, 1 April 2025",
          "url": "https://arxiv.org/html/2503.02881v2",
          "locator": "Sections IV-A and IV-B1–2; Figure 6; Section V",
          "facts": [
            "A slow diffusion policy predicts latent action chunks.",
            "The fast asymmetric tokenizer uses a GRU decoder receiving the latest tactile or force representation during chunk execution.",
            "The evaluated tasks are contact-rich manipulation with terrestrial robots and multiple tactile/force sensor configurations."
          ],
          "boundaries": [
            "RDP is a specialist imitation-learning mechanism, not a broadly pretrained foundation model.",
            "It does not establish spacecraft transfer or a formal contact-force limit.",
            "The comparison with RTC concerns where new feedback is consumed, not a claimed controlled performance comparison between the papers."
          ],
          "inspection": "Primary version-2 full-text method passages rechecked; experimental scope checked in the preceding audit and retained without new numerical claims.",
          "used_at": [
            "06_action.tex Section 6.3"
          ]
        }
      ]
    },
    {
      "citation_key": "U12",
      "title_latex": "Visual Servoing of Space Robot for Autonomous Satellite Capture",
      "bibliographic_year": "2003",
      "reviewed_eprint": null,
      "version_note": null,
      "source_url": "https://www.jstage.jst.go.jp/article/tjsass/46/153/46_153_173/_article",
      "doi": "10.2322/tjsass.46.173",
      "role": "space_direct",
      "source_type": "research",
      "search_round": 4,
      "initial_inspection": "Relevant primary full-text sections and publication metadata; exact inspection boundaries retained in the manuscript ancillary inventory",
      "current_manuscript_locations": [
        {
          "section": 6,
          "title": "Action generation and physical execution",
          "source_file": "sections/06_action.tex"
        }
      ],
      "revision_checks": [
        {
          "url": "https://www.jstage.jst.go.jp/article/tjsass/46/153/46_153_173/_pdf",
          "locator": "Section 3.3, Eqs. (6)–(9); Section 3.4; Section 4.2, journal page 178",
          "facts": [
            "Visual measurements feed arm commands with delay compensation and speed constraints.",
            "The sequence uses visual approach followed by force-feedback compliance, capture and braking.",
            "In the orbital recapture experiment the target moves inside the clearance of a partially released docking mechanism; chaser attitude control is disabled from release until capture."
          ],
          "boundaries": [
            "The experiment uses a prepared visual marker, selected lighting conditions and bounded target motion.",
            "It is a classical orbital feedback baseline, not a foundation-model result or arbitrary uncooperative-target capture."
          ],
          "inspection": "Publisher metadata and relevant original PDF design and experiment passages inspected, including the exact bounded configuration.",
          "used_at": [
            "06_action.tex Section 6.3"
          ]
        }
      ]
    },
    {
      "citation_key": "U13",
      "title_latex": "Standard for Models and Simulations",
      "bibliographic_year": "2024",
      "reviewed_eprint": null,
      "version_note": "Approved 2024-03-05",
      "source_url": "https://standards.nasa.gov/sites/default/files/standards/NASA/B/1/NASA-STD-7009B-Final-3-5-2024.pdf",
      "doi": null,
      "role": "background",
      "source_type": "reference",
      "search_round": 4,
      "initial_inspection": "Relevant primary full-text sections and publication metadata; exact inspection boundaries retained in the manuscript ancillary inventory",
      "current_manuscript_locations": [
        {
          "section": 8,
          "title": "Simulation, physical validation, and evaluation",
          "source_file": "sections/08_validation.tex"
        }
      ],
      "revision_checks": [
        {
          "standard": "NASA-STD-7009B",
          "approved": "2024-03-05",
          "url": "https://standards.nasa.gov/sites/default/files/standards/NASA/B/1/NASA-STD-7009B-Final-3-5-2024.pdf",
          "landing_url": "https://standards.nasa.gov/standard/nasa/nasa-std-7009",
          "locator": [
            "Section 3.2: calibration definition",
            "Section 4.2.3: implementation/code verification and solution verification",
            "Sections 4.2.5–4.2.7: validation, documentation, referent uncertainty and uncertainty propagation",
            "Appendix E.3.4: empirical referents and validation domain relative to intended use"
          ],
          "facts": [
            "Calibration adjusts numerical or modeling parameters to improve agreement with a referent.",
            "Implementation and solution verification address correct implementation and numerical accuracy; empirical validation compares model responses with the real system or an acceptable alternative.",
            "Validation domains and unvalidated aspects should be documented; referent uncertainty and propagation of uncertainty require assessment."
          ],
          "boundaries": [
            "This is a general NASA modeling standard, not evidence that a cited robot or foundation model has been qualified.",
            "The manuscript does not claim compliance with the complete standard or adopt its assessment scales as a single maturity ladder.",
            "The proposed satellite-capture comparison and its inertia/contact/delay reporting choices are review synthesis, not an experiment reported by this source."
          ],
          "inspection": "Targeted full-text inspection of the official PDF sections listed above, plus official standard metadata; not an exhaustive audit of the standard."
        }
      ]
    },
    {
      "citation_key": "U14",
      "title_latex": "Deep Reinforcement Learning at the Edge of the Statistical Precipice",
      "bibliographic_year": "2021",
      "reviewed_eprint": null,
      "version_note": "Reviewed arXiv:2108.13264v4, revised 2022-01-05",
      "source_url": "https://papers.neurips.cc/paper/2021/hash/f514cec81cb148559cf475e7426eed5e-Abstract.html",
      "doi": null,
      "role": "background",
      "source_type": "research",
      "search_round": 4,
      "initial_inspection": "Relevant primary full-text sections and publication metadata; exact inspection boundaries retained in the manuscript ancillary inventory",
      "current_manuscript_locations": [
        {
          "section": 8,
          "title": "Simulation, physical validation, and evaluation",
          "source_file": "sections/08_validation.tex"
        }
      ],
      "revision_checks": [
        {
          "venue": "Advances in Neural Information Processing Systems",
          "volume": 34,
          "pages": "29304–29320",
          "url": "https://arxiv.org/html/2108.13264v4",
          "metadata_url": "https://papers.neurips.cc/paper/2021/hash/f514cec81cb148559cf475e7426eed5e-Abstract.html",
          "pagination_provenance": {
            "url": "https://papers.neurips.cc/paper_files/paper/2023/file/313829757739365201b5adb3a1cbd9bd-Paper-Conference.pdf",
            "locator": "References, printed page 11, Agarwal et al. entry",
            "qualification": "Pagination corroborated in an official NeurIPS 2023 proceedings paper reference. The target paper's exported BibTeX could not be parsed by the web tool; the original 2021 abstract page verifies title, authors, volume and year."
          },
          "locator": [
            "Section 2: tasks, independent runs and sources of score variability",
            "Section 3: evaluation and selection protocol",
            "Section 4.1: interval estimates and stratified bootstrap over independent runs within tasks"
          ],
          "facts": [
            "Point estimates from a small number of training runs can give unreliable comparative conclusions.",
            "The evaluation formulation distinguishes tasks from independent runs and acknowledges learning and execution nondeterminism.",
            "The paper advocates interval estimates; its stratified bootstrap resamples runs within tasks."
          ],
          "boundaries": [
            "The empirical benchmarks are terrestrial deep reinforcement learning; this does not directly establish space-robot reliability or safety.",
            "No universal number of training runs or evaluation episodes is inferred.",
            "Correlated time steps should not be treated as independent trials; the review asks for intervals appropriate to each sampling design rather than prescribing one bootstrap for all experiments.",
            "The manuscript's training/adaptation-versus-episode distinction and scenario strata apply the statistical principle to its review protocol. Fault onset, recovery deadlines and unrecovered-trial accounting are review synthesis, not empirical results from this paper."
          ],
          "inspection": "Targeted full-text inspection of arXiv v4 (dated 2022-01-05), with conference identity checked on the official 2021 proceedings page; pagination independently corroborated in the official proceedings reference noted above."
        },
        {
          "reviewed_version": "2108.13264v4",
          "url": "https://arxiv.org/html/2108.13264v4",
          "locator": "Sections 2-4.1; Appendix A.5",
          "inspection": "Primary HTML interval-estimation and stratified-bootstrap passages rechecked.",
          "facts": [
            "Evaluation distinguishes independent runs and tasks; interval estimates preserve the relevant sampling structure."
          ],
          "used_at": [
            "sections/08_validation.tex: evaluation statistics"
          ],
          "boundaries": [
            "The satellite-capture four-cell experiment and its adaptation budget are the review's proposed protocol, not experiments reported in U14.",
            "No universal trial count or numerical safety threshold is inferred."
          ]
        }
      ]
    },
    {
      "citation_key": "V01",
      "title_latex": "Robotic Manipulation and Capture in Space: A Survey",
      "bibliographic_year": "2021",
      "reviewed_eprint": null,
      "version_note": null,
      "source_url": "https://www.frontiersin.org/journals/robotics-and-ai/articles/10.3389/frobt.2021.686723/full",
      "doi": "10.3389/frobt.2021.686723",
      "role": "space_direct",
      "source_type": "survey",
      "search_round": 1,
      "initial_inspection": "Full-text source or relevant sections recorded in the initial inventory",
      "current_manuscript_locations": [
        {
          "section": 1,
          "title": "Introduction and scope",
          "source_file": "sections/01_introduction.tex"
        },
        {
          "section": 2,
          "title": "From space operating conditions to technical requirements",
          "source_file": "sections/02_requirements.tex"
        },
        {
          "section": 4,
          "title": "Multimodal perception and state representation",
          "source_file": "sections/04_perception.tex"
        },
        {
          "section": 5,
          "title": "Prediction and task planning",
          "source_file": "sections/05_planning.tex"
        },
        {
          "section": 6,
          "title": "Action generation and physical execution",
          "source_file": "sections/06_action.tex"
        },
        {
          "section": 8,
          "title": "Simulation, physical validation, and evaluation",
          "source_file": "sections/08_validation.tex"
        }
      ],
      "revision_checks": [
        {
          "url": "https://www.frontiersin.org/journals/robotics-and-ai/articles/10.3389/frobt.2021.686723/full",
          "locator": "Feedback Control, Capturing/Contacting a Target—Impedance/Compliance Control; Ground Testbed Facilities, HIL Systems",
          "facts": [
            "The survey reviews impedance/compliance approaches to space capture, including virtual-mass and target-relative formulations.",
            "The HIL discussion describes admittance-based motion emulation using force/moment and motion feedback.",
            "The revised prose uses basic impedance/admittance interface definitions; it does not claim their general safety for a foundation-model-controlled spacecraft."
          ],
          "inspection": "Relevant full-text methodological passages"
        }
      ]
    },
    {
      "citation_key": "V02",
      "title_latex": "Autonomy for Space Robots: Past, Present, and Future",
      "bibliographic_year": "2021",
      "reviewed_eprint": null,
      "version_note": null,
      "source_url": "https://link.springer.com/article/10.1007/s43154-021-00057-2",
      "doi": "10.1007/s43154-021-00057-2",
      "role": "space_direct",
      "source_type": "survey",
      "search_round": 1,
      "initial_inspection": "Full-text source or relevant sections recorded in the initial inventory",
      "current_manuscript_locations": [
        {
          "section": 1,
          "title": "Introduction and scope",
          "source_file": "sections/01_introduction.tex"
        },
        {
          "section": 2,
          "title": "From space operating conditions to technical requirements",
          "source_file": "sections/02_requirements.tex"
        }
      ],
      "revision_checks": []
    },
    {
      "citation_key": "V06",
      "title_latex": "European Proximity Operations Simulator (EPOS 2.0)",
      "bibliographic_year": "n.d.",
      "reviewed_eprint": null,
      "version_note": "Accessed 2026-10-15",
      "source_url": "https://www.dlr.de/en/research-and-transfer/research-infrastructure/european-proximity-operations-simulator-epos",
      "doi": null,
      "role": "space_direct",
      "source_type": "platform",
      "search_round": 1,
      "initial_inspection": "Official project, institution or facility description",
      "current_manuscript_locations": [
        {
          "section": 8,
          "title": "Simulation, physical validation, and evaluation",
          "source_file": "sections/08_validation.tex"
        }
      ],
      "revision_checks": []
    },
    {
      "citation_key": "V07",
      "title_latex": "Analytical and experimental stability investigation of a hardware-in-the-loop satellite docking simulator",
      "bibliographic_year": "2013",
      "reviewed_eprint": "1309.3512v1",
      "version_note": null,
      "source_url": "https://arxiv.org/abs/1309.3512v1",
      "doi": null,
      "role": "space_direct",
      "source_type": "research",
      "search_round": 1,
      "initial_inspection": "Abstract and source metadata recorded in the initial inventory",
      "current_manuscript_locations": [
        {
          "section": 8,
          "title": "Simulation, physical validation, and evaluation",
          "source_file": "sections/08_validation.tex"
        }
      ],
      "revision_checks": []
    },
    {
      "citation_key": "V08",
      "title_latex": "The OOS-SIM: An On-ground Simulation Facility For On-Orbit Servicing Robotic Operations",
      "bibliographic_year": "2015",
      "reviewed_eprint": null,
      "version_note": null,
      "source_url": "https://elib.dlr.de/97179/1/Artigas_OOSSIM_icra15.pdf",
      "doi": null,
      "role": "space_direct",
      "source_type": "platform",
      "search_round": 1,
      "initial_inspection": "Full-text source or relevant sections recorded in the initial inventory",
      "current_manuscript_locations": [
        {
          "section": 8,
          "title": "Simulation, physical validation, and evaluation",
          "source_file": "sections/08_validation.tex"
        }
      ],
      "revision_checks": []
    },
    {
      "citation_key": "V10",
      "title_latex": "Basilisk: A Flexible, Scalable and Modular Astrodynamics Simulation Framework",
      "bibliographic_year": "2020",
      "reviewed_eprint": null,
      "version_note": null,
      "source_url": "https://hanspeterschaub.info/PapersPrivate/Kenneally2020a.pdf",
      "doi": "10.2514/1.I010762",
      "role": "space_direct",
      "source_type": "platform",
      "search_round": 1,
      "initial_inspection": "Full-text source or relevant sections recorded in the initial inventory",
      "current_manuscript_locations": [
        {
          "section": 8,
          "title": "Simulation, physical validation, and evaluation",
          "source_file": "sections/08_validation.tex"
        }
      ],
      "revision_checks": []
    },
    {
      "citation_key": "V12",
      "title_latex": "SPEED+: Next-Generation Dataset for Spacecraft Pose Estimation across Domain Gap",
      "bibliographic_year": "2022",
      "reviewed_eprint": null,
      "version_note": null,
      "source_url": "https://arxiv.org/abs/2110.03101",
      "doi": "10.1109/AERO53065.2022.9843439",
      "role": "space_direct",
      "source_type": "dataset",
      "search_round": 1,
      "initial_inspection": "Abstract and source metadata recorded in the initial inventory",
      "current_manuscript_locations": [
        {
          "section": 2,
          "title": "From space operating conditions to technical requirements",
          "source_file": "sections/02_requirements.tex"
        },
        {
          "section": 8,
          "title": "Simulation, physical validation, and evaluation",
          "source_file": "sections/08_validation.tex"
        }
      ],
      "revision_checks": []
    },
    {
      "citation_key": "V13",
      "title_latex": "Adaptive Neural Network-based Unscented Kalman Filter for Robust Pose Tracking of Noncooperative Spacecraft",
      "bibliographic_year": "2023",
      "reviewed_eprint": null,
      "version_note": null,
      "source_url": "https://arxiv.org/abs/2206.03796",
      "doi": "10.2514/1.G007387",
      "role": "space_direct",
      "source_type": "research",
      "search_round": 1,
      "initial_inspection": "Abstract and source metadata recorded in the initial inventory",
      "current_manuscript_locations": [
        {
          "section": 2,
          "title": "From space operating conditions to technical requirements",
          "source_file": "sections/02_requirements.tex"
        },
        {
          "section": 4,
          "title": "Multimodal perception and state representation",
          "source_file": "sections/04_perception.tex"
        },
        {
          "section": 6,
          "title": "Action generation and physical execution",
          "source_file": "sections/06_action.tex"
        },
        {
          "section": 8,
          "title": "Simulation, physical validation, and evaluation",
          "source_file": "sections/08_validation.tex"
        }
      ],
      "revision_checks": [
        {
          "url": "https://arxiv.org/html/2206.03796v3",
          "version": "arXiv:2206.03796v3, matching the prior primary-source check.",
          "locator": "Sections 2–4 for orbital and attitude state propagation; Sections 5–6 for SHIRT experiments.",
          "facts": [
            "A UKF combines image-based observations with relative orbital and attitude dynamics for temporal state estimation.",
            "The state and transition model therefore encode more than a single instantaneous image pose."
          ],
          "boundaries": [
            "A known target model is assumed; evaluation uses synthetic and ground-testbed image sequences.",
            "This specialist filter is not a foundation model or evidence of in-orbit capture."
          ],
          "inspection": "Existing relevant primary full-text check in anc/source_inventory.json was reviewed and reused; no new full-paper reading is claimed.",
          "used_at": [
            "02_requirements.tex: mission-stage dynamics paragraph"
          ]
        },
        {
          "version": "Journal paper; inspected manuscript arXiv:2206.03796v3, 8 May 2023",
          "url": "https://arxiv.org/html/2206.03796v3",
          "locator": "Abstract; Sections 2–4; Sections 5–6; nomenclature for state/process covariance",
          "facts": [
            "SPNv2 observations feed a UKF estimating relative orbital state, attitude and angular velocity.",
            "Adaptive state noise compensation adjusts process-noise covariance.",
            "SHIRT evaluates a known target with synthetic and terrestrial robotic-testbed image sequences."
          ],
          "boundaries": [
            "This is a specialist estimator, not a foundation model or an orbital control demonstration.",
            "Its statistical covariance is not by itself a disturbance-support bound for a separate robust assurance argument. The interface comparison is review synthesis, not an integrated experiment reported by V13."
          ],
          "inspection": "Primary version-3 abstract, formulation and scope rechecked; detailed previous method verification retained.",
          "used_at": [
            "04_perception.tex Section 4.1",
            "06_action.tex Section 6.4"
          ]
        },
        {
          "metadata": {
            "citation_key": "V13",
            "arxiv_id": "2206.03796",
            "reviewed_version": "v3",
            "version_date": "2023-05-08",
            "checked_on": "2026-10-15",
            "inspection": "Primary full text; Sections 2-4 and 5-6",
            "publication_type": "Journal article; manuscript version v3"
          },
          "url": "https://arxiv.org/html/2206.03796v3",
          "locator": "Abstract; Section 2; Sections 3.2-3.5 and 4; Sections 5-6",
          "facts": [
            "SPNv2 image observations feed a UKF tracking relative orbital state, attitude, and angular velocity.",
            "Adaptive state noise compensation updates process-noise covariance; orbital and attitude dynamics enter filter propagation.",
            "The known-target SHIRT evaluation uses synthetic images and TRON ground-testbed image sequences."
          ],
          "boundaries": [
            "The target's three-dimensional model is assumed available.",
            "The CNN-filter pipeline is task-specific and is not a foundation model or an in-orbit closed-loop demonstration."
          ]
        }
      ]
    },
    {
      "citation_key": "V15",
      "title_latex": "Space Robotics Bench: Robot Learning Beyond Earth",
      "bibliographic_year": "2025",
      "reviewed_eprint": "2509.23328v1",
      "version_note": null,
      "source_url": "https://arxiv.org/abs/2509.23328v1",
      "doi": null,
      "role": "space_direct",
      "source_type": "platform",
      "search_round": 1,
      "initial_inspection": "Abstract and source metadata recorded in the initial inventory",
      "current_manuscript_locations": [
        {
          "section": 8,
          "title": "Simulation, physical validation, and evaluation",
          "source_file": "sections/08_validation.tex"
        }
      ],
      "revision_checks": []
    },
    {
      "citation_key": "V16",
      "title_latex": "Learning to Grasp on the Moon from 3D Octree Observations with Deep Reinforcement Learning",
      "bibliographic_year": "2022",
      "reviewed_eprint": null,
      "version_note": null,
      "source_url": "https://arxiv.org/abs/2208.00818",
      "doi": "10.1109/IROS47612.2022.9981661",
      "role": "space_direct",
      "source_type": "research",
      "search_round": 1,
      "initial_inspection": "Abstract and source metadata recorded in the initial inventory",
      "current_manuscript_locations": [
        {
          "section": 8,
          "title": "Simulation, physical validation, and evaluation",
          "source_file": "sections/08_validation.tex"
        }
      ],
      "revision_checks": [
        {
          "url": "https://arxiv.org/html/2208.00818v1",
          "sections": [
            "V-C",
            "V-D",
            "Table II"
          ],
          "claims": [
            "Each specialist RL variant is trained for 500000 simulation time steps with three independent seeds.",
            "The best final simulation performer per variant is selected for 25 physical evaluation episodes on Earth, with simulation gravity set to 9.807 m/s^2.",
            "Full versus reduced domain randomization yields 8/25 versus 2/25 physical grasp-and-lift successes for the octree policy. This comparison changes the training distribution and provides a specialist-policy reference, not foundation-model pretraining evidence."
          ],
          "read_scope": "Targeted primary training protocol, sim-to-real selection procedure and physical outcome table.",
          "check_date": "2026-10-15"
        },
        {
          "url": "https://arxiv.org/html/2208.00818v1",
          "locator": "Sections V-C and V-D; Table II; Section VI",
          "facts": [
            "Octree success rates are 32% with full and 8% with reduced randomization over 25 physical episodes each, equivalent to 8/25 and 2/25 successes.",
            "Each tested policy is the best final simulation performer among three training seeds. Success means grasping and lifting a rock.",
            "Simulation uses terrestrial gravity, 9.807 m/s^2. Full randomization destabilizes training; repeated poorly positioned grasp attempts cause timeouts, especially with reduced randomization."
          ],
          "limits": [
            "Physical episodes evaluate selected policies; they do not establish statistical significance across independent training runs.",
            "The terrestrial analogue does not validate lunar gravity or free-capture momentum management."
          ]
        },
        {
          "metadata": {
            "title": "Learning to Grasp on the Moon from 3D Octree Observations with Deep Reinforcement Learning",
            "authors": "Andrej Orsula; Simon Bøgh; Miguel Olivares-Mendez; Carol Martinez",
            "year": 2022,
            "venue": "IEEE/RSJ IROS, 4112–4119",
            "doi": "10.1109/IROS47612.2022.9981661"
          },
          "url": "https://arxiv.org/html/2208.00818v1",
          "locator": "Sections V-A, V-C, V-D; Table II; Section VI Discussion",
          "evidence": "Targeted full-text experiments and discussion",
          "facts": [
            "A specialist reinforcement-learning grasping policy transfers to a physical mobile manipulator in the terrestrial LunaLab analogue.",
            "The simulated gravity is explicitly 9.807 m/s^2 because real evaluation takes place on Earth.",
            "Each selected agent variant is tested in 25 physical episodes; success means grasping and lifting one rock.",
            "Full domain randomization improves physical transfer but produces less stable training in simulation."
          ],
          "boundaries": [
            "The experiment is not lunar or reduced-gravity validation and is not a foundation-model evaluation.",
            "The best-performing training agent is selected for each variant; 25 physical episodes do not justify broad certainty or cross-study rankings.",
            "Calibration and trial-uncertainty reporting in the review are recommendations, not claims that the paper reports a complete uncertainty budget."
          ],
          "used_in": [
            "08_validation.tex, ground-testbed and sim-to-real evidence"
          ]
        }
      ]
    },
    {
      "citation_key": "V17",
      "title_latex": "Crossing the Sim2Real Gap Between Simulation and Ground Testing to Space Deployment of Autonomous Free-flyer Control",
      "bibliographic_year": "2025",
      "reviewed_eprint": "2512.03736v1",
      "version_note": null,
      "source_url": "https://arxiv.org/abs/2512.03736v1",
      "doi": null,
      "role": "space_direct",
      "source_type": "research",
      "search_round": 1,
      "initial_inspection": "Abstract and source metadata recorded in the initial inventory",
      "current_manuscript_locations": [
        {
          "section": 7,
          "title": "Learning, adaptation, and onboard deployment",
          "source_file": "sections/07_adaptation.tex"
        },
        {
          "section": 8,
          "title": "Simulation, physical validation, and evaluation",
          "source_file": "sections/08_validation.tex"
        },
        {
          "section": 9,
          "title": "Synthesis and research priorities",
          "source_file": "sections/09_discussion.tex"
        }
      ],
      "revision_checks": [
        {
          "url": "https://arxiv.org/html/2512.03736v1",
          "version": "arXiv 2512.03736v1",
          "locator": "Sections III-A/B, IV-A/B/C",
          "reading_this_revision": "Methods and ground/flight results"
        },
        {
          "url": "https://arxiv.org/html/2512.03736v1",
          "locator": [
            "Section III-A: policy architecture and onboard resource constraint",
            "Sections IV-B and IV-C: Granite Lab ground tests and ISS deployment"
          ],
          "facts": [
            "The actor and critic each use two hidden layers with 64 neurons.",
            "The intended policy memory budget is less than 1 MB for Astrobee's Wandboard Dual low-level control hardware.",
            "The study includes specialist reinforcement-learning control deployed on Astrobee aboard the ISS."
          ],
          "boundaries": [
            "This is a task-specific PPO controller, not a foundation model.",
            "The sub-1 MB quantity is a policy budget, not total avionics memory and not a measured full-stack energy result.",
            "The resource allocation does not establish that a full foundation model can execute within the same hardware budget.",
            "ISS cabin tests do not demonstrate external-vacuum operation or satellite-capture contact control."
          ],
          "inspection": "Targeted primary full-text inspection of the architecture/resource paragraph and ground/flight validation sections; reused existing verified library key."
        }
      ]
    },
    {
      "citation_key": "V18",
      "title_latex": "Autonomous Reinforcement Learning Robot Control with Intel's Loihi 2 Neuromorphic Hardware",
      "bibliographic_year": "2025",
      "reviewed_eprint": "2512.03911v1",
      "version_note": null,
      "source_url": "https://arxiv.org/abs/2512.03911v1",
      "doi": null,
      "role": "space_direct",
      "source_type": "research",
      "search_round": 1,
      "initial_inspection": "Abstract and source metadata recorded in the initial inventory",
      "current_manuscript_locations": [
        {
          "section": 8,
          "title": "Simulation, physical validation, and evaluation",
          "source_file": "sections/08_validation.tex"
        },
        {
          "section": 9,
          "title": "Synthesis and research priorities",
          "source_file": "sections/09_discussion.tex"
        }
      ],
      "revision_checks": [
        {
          "url": "https://arxiv.org/html/2512.03911v1",
          "version": "arXiv 2512.03911v1",
          "locator": "Sections II-A, II-B and II-C",
          "reading_this_revision": "Methods and evaluation sections"
        },
        {
          "url": "https://arxiv.org/html/2512.03911v1",
          "version": "arXiv 2512.03911v1",
          "locator": "Sections II-A, II-B and II-C",
          "reading_this_revision": "Methods and evaluation sections"
        },
        {
          "urls": [
            "https://arxiv.org/html/2512.03911v1"
          ],
          "locator": "Sections II-A–II-C; Tables I–II",
          "focus": "ReLU actor converted to integer sigma–delta layers; activation differences encoded as graded spikes. Physical Loihi 2 exchanges quantized observations/dequantized actions with Isaac Lab. Lower measured inference energy accompanies larger final pose errors in Table I; related ANN flight is a separate configuration.",
          "inspection": "Relevant original full text read during this revision",
          "checked_on": "2026-10-15"
        }
      ]
    },
    {
      "citation_key": "V19",
      "title_latex": "7.0 Thermal Control",
      "bibliographic_year": "2026",
      "reviewed_eprint": null,
      "version_note": "Accessed 2026-10-15",
      "source_url": "https://www.nasa.gov/smallsat-institute/sst-soa/thermal-control/",
      "doi": null,
      "role": "background",
      "source_type": "reference",
      "search_round": 1,
      "initial_inspection": "Full-text source or relevant sections recorded in the initial inventory",
      "current_manuscript_locations": [
        {
          "section": 2,
          "title": "From space operating conditions to technical requirements",
          "source_file": "sections/02_requirements.tex"
        },
        {
          "section": 7,
          "title": "Learning, adaptation, and onboard deployment",
          "source_file": "sections/07_adaptation.tex"
        },
        {
          "section": 8,
          "title": "Simulation, physical validation, and evaluation",
          "source_file": "sections/08_validation.tex"
        }
      ],
      "revision_checks": [
        {
          "url": "https://www.nasa.gov/smallsat-institute/sst-soa/thermal-control/",
          "locator": "Section 7.2.1",
          "verified": "Vacuum heat transfer by conduction and radiation; internal conduction and external radiative exchange.",
          "boundary": "Workload/heat/throttling/feedback chain is the review synthesis; no cited foundation-model thermal-vacuum experiment is claimed.",
          "inspection": "NASA engineering reference"
        }
      ]
    },
    {
      "citation_key": "V20",
      "title_latex": "8.0 Small Spacecraft Avionics",
      "bibliographic_year": "2026",
      "reviewed_eprint": null,
      "version_note": "Accessed 2026-10-15",
      "source_url": "https://www.nasa.gov/smallsat-institute/sst-soa/small-spacecraft-avionics/",
      "doi": null,
      "role": "background",
      "source_type": "reference",
      "search_round": 1,
      "initial_inspection": "Full-text source or relevant sections recorded in the initial inventory",
      "current_manuscript_locations": [
        {
          "section": 2,
          "title": "From space operating conditions to technical requirements",
          "source_file": "sections/02_requirements.tex"
        },
        {
          "section": 7,
          "title": "Learning, adaptation, and onboard deployment",
          "source_file": "sections/07_adaptation.tex"
        }
      ],
      "revision_checks": [
        {
          "url": "https://www.nasa.gov/smallsat-institute/sst-soa/small-spacecraft-avionics/",
          "locator": "Sections 8.1 and 8.2.1, mitigation and selective-hardening paragraphs",
          "verified": "NASA discusses ECC, watchdogs, scrubbing, redundancy, selective power cycling and mitigation power/area overhead.",
          "boundary": "Per-mechanism interpretation is engineering synthesis, not comparative experimental results for foundation models.",
          "inspection": "NASA engineering reference"
        }
      ]
    }
  ]
}

